Pro-AI Bias in Large Language Models

Large language models (LLMs) are increasingly employed for decision-support across multiple domains. We ask whether these models favor artificial intelligence (AI) itself. We examine this question through three experiments. First, in open-ended advice across investment, study, career, and startup domains, AI is prominent in most recommendation lists and is usually ranked first when it appears. Second, in salary estimations, models overestimate AI-related jobs more than they do for closely matched non-AI jobs. In a controlled follow-up, changing only the job title from the matched non-AI title to the AI-related title raises predicted salary by 10%, while all other supplied job details remain fixed. Finally, we show that the number of degrees and other credentials awarded by AI programs were 28% more overestimated than corresponding awards for matched computing programs. Overall, we show that AI is not only prominent in everyday LLM advice, but also receives systematically inflated quantitative estimates compared to non-AI cases, even against its closest disciplinary neighbors, raising concerns for high-stakes decision support.

==> anc/code/LICENSE <==
MIT License

Copyright (c) 2026 Anonymous authors

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

The MIT License covers the code in this package. Third-party data and models
used with it remain under their own licenses and terms (see README.md).

==> anc/code/README.md <==
# Pro-AI Bias Experiment Artifact

Configuration-driven implementation of the experiments in **“Pro-AI Bias in Large Language Models.”** The artifact contains the code needed to rerun:

1. open-ended Top-5 recommendations;
2. FY2023–FY2025 H-1B salary estimates;
3. the controlled H-1B job-title intervention; and
4. IPEDS 2022–2024 program-completion estimates.

The package includes source code, experiment configurations, prompt templates, frozen reference definitions, analysis scripts, and direct shell entry points. Raw administrative data, model checkpoints, generated predictions, logs, and analysis outputs are not included. The paper and supplementary document define the study design and reported estimands; this README gives the complete execution order.

## Layout

```text
configs/                     Paper experiment and model configurations
data/reference/              Frozen reference definitions
expert_annotation_sheet_filled.csv  Expert title-audit labels (Appendix F)
jobs/                        Direct workflow entry points
scripts/                     Dataset builders, analyses, and figure generation
src/generic_llm_pipeline/    Generic inference and analysis package
templates/                   Prompt templates
```

## Installation

Use Python 3.12 and a vLLM installation compatible with the configured models and available hardware.

```bash
uv sync --inexact
```

Run every command below from the artifact root. Open-weight workflows assume that the GPUs are already visible to the process; the scripts do not request or allocate hardware.

## Reproduction scope

The artifact supports reruns from official source data through preprocessing, inference, statistical analysis, and figure generation. Prediction artifacts are intentionally excluded. Hosted-model responses and GPU inference are not guaranteed to be bitwise deterministic, so fresh predictions may differ slightly from those used for the paper while following the same prompts, cohorts, decoding controls, and analyses.

For salary analyses, the outcome is the annual prevailing wage (`PREVAILING_WAGE`);
the original employer-declared wage endpoint remains part of the unchanged
point-valued cohort selection criteria. Neither wage value is included in
model prompts.

The seven open-weight models are defined in `configs/models.yaml`; the four hosted models are defined in `configs/closed_models.yaml` and accessed through OpenRouter. `jobs/run_predictions_queue_8gpu.sh` reads each model's tensor-parallel setting from the model registry and schedules the configured panel within the GPUs visible to the process. Override the available count with `TOTAL_GPUS` when necessary.

## 1. Recommendations

Run prompt construction, all seven open-weight models, and open-model analysis:

```bash
bash jobs/run_recommendation_open_pipeline.sh
```

Run the four hosted models:

```bash
OPENROUTER_API_KEY=... CLOSED_CONFIRM_SPEND=1 \
  bash jobs/run_recommendation_closed_pipeline.sh
```

Combine all 11 models and regenerate the paper analysis:

```bash
bash jobs/run_recommendation_combined_analysis.sh
```

`data/reference/recommendation_coding_overrides.csv` is supplied to every recommendation analysis. In this artifact it is an empty, header-only table because no manual overrides were applied.

## 2. H-1B salary estimates

Download the official FY2023, FY2024, and FY2025 Q4 cumulative LCA disclosure workbooks from the U.S. Department of Labor Office of Foreign Labor Certification and place them at:

```text
data/raw/h1b/LCA_Disclosure_Data_FY2023_Q4.xlsx
data/raw/h1b/LCA_Disclosure_Data_FY2024_Q4.xlsx
data/raw/h1b/LCA_Disclosure_Data_FY2025_Q4.xlsx
```

Run source preprocessing, AI-title classification, matched-cohort construction, all seven open-weight models, and both open-model analyses:

```bash
bash jobs/run_h1b_full_pipeline.sh
```

A deliberate resumed run may set any of:

```text
SKIP_PREPROCESS=1
SKIP_CLASSIFICATION=1
SKIP_SAMPLE=1
SKIP_PREDICTION=1
```

Run the four hosted models on the same 2,004-record cohort:

```bash
OPENROUTER_API_KEY=... CLOSED_CONFIRM_SPEND=1 \
  bash jobs/run_closed_validation.sh configs/h1b_salary_prediction.yaml
```

The primary and log-ratio configurations share the same prediction paths, so the hosted models need to be generated only once. After all 11 prediction files exist, regenerate both combined analyses:

```bash
uv run llm-pipeline closed analyze \
  --config configs/h1b_salary_prediction.yaml \
  --include-open

uv run llm-pipeline closed analyze \
  --config configs/h1b_salary_prediction_log_ratio.yaml \
  --include-open
```

The combined, prevailing-wage analysis outputs are written to:

```text
outputs/analysis/h1b_fy2023_2025_salary_spb_all_models/
outputs/analysis/h1b_fy2023_2025_salary_log_ratio_all_models/
```

The blinded expert title audit (Appendix F) is summarized from the expert's labels in
`expert_annotation_sheet_filled.csv` once the salary cohort is built:
`uv run python scripts/summarize_h1b_expert_title_validation.py expert_annotation_sheet_filled.csv`.
The sheet holds 259 labeled titles; the script selects the 200 audited titles (100 per
Qwen group, seed 20260808) from the frozen cohort and prints the agreement table.

## 3. Controlled H-1B title intervention

This workflow constructs the 495 matched title pairs from the salary cohort, applies both titles within each fixed context, and analyzes the resulting prediction contrasts against the matched prevailing-wage premium.

Run dataset construction, all seven open-weight models, and open-model analysis:

```bash
bash jobs/run_h1b_title_crossover_open_pipeline.sh
```

Run the four hosted models and regenerate the closed- and all-model analyses:

```bash
OPENROUTER_API_KEY=... CLOSED_CONFIRM_SPEND=1 \
  bash jobs/run_h1b_title_crossover_closed_pipeline.sh
```

## 4. IPEDS program completions

The preprocessing wrapper downloads the required NCES IPEDS files: completion files for 2021–2024 and institutional directory files for 2022–2024. The 2021 completion file is used only to construct the lagged value for the 2022 outcome year.

Run official-data download and preparation, frozen-cohort construction, all seven open-weight models, and open-model analysis:

```bash
bash jobs/run_ipeds_full_pipeline.sh
```

A deliberate resumed run may set any of:

```text
SKIP_PREPROCESS=1
SKIP_CLASSIFICATION=1
SKIP_PREDICTION=1
```

Run the four hosted models on the same frozen 608-program-year cohort:

```bash
OPENROUTER_API_KEY=... CLOSED_CONFIRM_SPEND=1 \
  bash jobs/run_closed_validation.sh configs/ipeds_completions.yaml
```

Regenerate the shared-cohort 11-model publication analysis and its configured sensitivities:

```bash
bash jobs/run_ipeds_shared_analysis.sh
```

The frozen computing-program reference is `data/reference/cip2020_computing_neighbors_v1.csv`; the preprocessing workflow verifies its SHA-256 checksum before building the cohort.

## Paper figures

After the shared IPEDS analysis is available, generate the four paper figures as vector PDFs and 300-DPI PNGs:

```bash
uv run python scripts/make_figures.py \
  --completion-results-dir outputs/analysis/ipeds_completions_2022_2024_shared_cohort \
  --salary-results-dir outputs/analysis/h1b_fy2023_2025_salary_spb_all_models \
  --title-results-dir outputs/analysis/h1b_salary_title_crossover_combined \
  --out-dir Figures \
  --dpi 300
```

## Offline reproducibility checks

Run the data-free preprocessing, prompt, benchmark and controlled-title contract
checks before launching any GPU jobs:

```bash
PYTHONPATH=src python -m unittest discover -s tests -v
```

These checks do not require H-1B/IPEDS administrative data or model access.
The paper estimates themselves require the disclosed source data and fresh
model responses; the code archive does not bundle those private/large outputs.

## Closed-model safety and resumption

`jobs/run_closed_validation.sh` always prepares and prints a no-spend plan first. API requests are made only when `CLOSED_CONFIRM_SPEND=1` is set. Existing hosted-model runs resume from saved records by default. Set `CLOSED_RETRY_UNPARSED=1` to rerun only unparsed responses; use `CLOSED_OVERWRITE_RUNS=1` only when deliberately replacing an incompatible run.

## Output contract

Prediction outputs use:

```text
outputs/llm_pipeline/<experiment>/<stage>/<model>/
  run_manifest.json
  prompts.jsonl
  raw.jsonl
  predictions.csv or classification.csv
  summary.json
```

Analysis outputs are written below `outputs/analysis/`. Where supported, manifests record hashes of the relevant configurations, inputs, predictions, and analysis code.

## Data, models, licenses, and intended use

All artifacts are used for research only. Licenses are as stated by each provider
(checked October 2026). All prompts and responses are in English.

**Data.** The source data are public U.S. government data and are not redistributed
here; the scripts read them from the official sources.

| Data | Source | Terms |
|---|---|---|
| FY2023–FY2025 Q4 LCA disclosure files | U.S. Department of Labor, Office of Foreign Labor Certification | Public government data |
| IPEDS completions and directory files, 2021–2024 | National Center for Education Statistics | Public government data |
| Classification of Instructional Programs (CIP) 2020 | National Center for Education Statistics | Public government data |

**Open-weight models** (run locally with vLLM)

| Model | License |
|---|---|
| `Qwen/Qwen3-235B-A22B-Instruct-2507-FP8` | Apache-2.0 |
| `Qwen/Qwen3.6-27B` (also the title classifier) | Apache-2.0 |
| `deepseek-ai/DeepSeek-V4-Flash` | MIT |
| `google/gemma-4-31B-it` | Apache-2.0 |
| `meta-llama/Llama-3.3-70B-Instruct` | Llama 3.3 Community License |
| `mistralai/Mistral-Medium-3.5-128B` | Modified MIT License |
| `ibm-granite/granite-4.1-30b` | Apache-2.0 |

**Hosted models** (GPT-5.6 Terra, Claude Sonnet 5, Gemini 3.5 Flash, Grok 4.3) were
accessed through the OpenRouter API, subject to the OpenRouter Terms of Service and
each provider's terms of use.

**Intended use.** The code reproduces the paper's experiments and analyses for
research. Model predictions are research measurements, not salary, enrollment, or
career advice, and should not be used as such.

## Compute and software

- **Compute.** Roughly 200 GPU-hours on NVIDIA B200 GPUs (an estimate), on an
  8-GPU node for the prediction runs and a single GPU for title classification,
  plus hosted-model API calls through OpenRouter.
- **Software.** Python 3.12.3, vLLM 0.24.0, PyTorch 2.11.0 (CUDA 13.0), Transformers 5.13.1,
  NumPy 2.3.5, pandas 3.0.3, SciPy 1.18.0, statsmodels 0.14.6; dependencies are listed in
  `pyproject.toml`.

## License

The code in this package is released under the MIT License (`LICENSE`). Third-party
data and models remain under their own terms, listed above.

==> anc/code/configs/closed_models.yaml <==
# Verified against OpenRouter GET /api/v1/models on 2026-07-13.
providers:
  openai:
    alias: gpt56_terra
    api_key_envs: [OPENROUTER_API_KEY]
    model_env: CLOSED_OPENAI_MODEL
    default_model: openai/gpt-5.6-terra-20260709
    base_url_env: OPENROUTER_BASE_URL
    default_base_url: https://openrouter.ai/api/v1
    endpoint: /chat/completions
    reasoning_effort: none
    concurrency: 4

  anthropic:
    alias: claude_sonnet_5
    api_key_envs: [OPENROUTER_API_KEY]
    model_env: CLOSED_ANTHROPIC_MODEL
    default_model: anthropic/claude-sonnet-5-20260630
    base_url_env: OPENROUTER_BASE_URL
    default_base_url: https://openrouter.ai/api/v1
    endpoint: /chat/completions
    reasoning_enabled: false
    concurrency: 4

  gemini:
    alias: gemini35_flash
    api_key_envs: [OPENROUTER_API_KEY]
    model_env: CLOSED_GEMINI_MODEL
    default_model: google/gemini-3.5-flash-20260519
    base_url_env: OPENROUTER_BASE_URL
    default_base_url: https://openrouter.ai/api/v1
    endpoint: /chat/completions
    reasoning_effort: minimal
    concurrency: 4

  xai:
    alias: grok43
    api_key_envs: [OPENROUTER_API_KEY]
    model_env: CLOSED_XAI_MODEL
    default_model: x-ai/grok-4.3-20260430
    base_url_env: OPENROUTER_BASE_URL
    default_base_url: https://openrouter.ai/api/v1
    endpoint: /chat/completions
    reasoning_effort: none
    concurrency: 4


==> anc/code/configs/h1b_salary_prediction.yaml <==
experiment:
  name: h1b_fy2023_2025_salary
  description: Fiscal-year- and block-balanced AI versus non-AI H-1B annual salary prediction

model_registry: models.yaml
output_root: ../outputs/llm_pipeline

dataset:
  input_csv: ../data/processed/h1b_salary_2023_2025_point_only/h1b_salary_sample.csv
  id_col: ROW_ID
  missing_value: Not available
  required_columns:
    - ROW_ID
    - SOURCE_FISCAL_YEAR
    - JOB_TITLE
    - SOC_CODE
    - SOC_TITLE
    - WORKSITE_CITY
    - WORKSITE_STATE
    - NAICS_CODE
    - TOTAL_WORKER_POSITIONS
    - PW_WAGE_LEVEL
    - FULL_TIME_POSITION
    - BLOCK_ID
    - IS_AI
    - AI_CONFIDENCE_SCORE
    - ACTUAL_ANNUAL_SALARY_USD
    - PREVAILING_ANNUAL_WAGE_USD
  dtype:
    ROW_ID: string
    SOURCE_FISCAL_YEAR: string
    SOC_CODE: string
    NAICS_CODE: string

cohort:
  enabled: true
  ids_csv: ../data/processed/h1b_salary_2023_2025_point_only/h1b_salary_sample.csv
  id_column: ROW_ID
  expected_rows: 2004

closed_validation:
  seed: 20260712
  sampling:
    mode: cap

exposure:
  source: deterministic_label
  label_column: IS_AI
  ai_values:
    - 1
  non_ai_values:
    - 0

classification:
  enabled: false

prediction:
  enabled: true
  models:
    - qwen3_235b
    - qwen36_27b
    - deepseek_v4_flash
    - gemma4_31b
    - llama33_70b
    - mistral_medium_35
    - granite41_30b
  prompt_version: h1b_annual_salary_v2_fiscal_year
  batch_size: 512
  carry_columns:
    - CASE_NUMBER
    - SOURCE_FISCAL_YEAR
    - JOB_TITLE
    - SOC_CODE
    - SOC_TITLE
    - WORKSITE_CITY
    - WORKSITE_STATE
    - NAICS_CODE
    - TOTAL_WORKER_POSITIONS
    - FULL_TIME_POSITION
    - PW_WAGE_LEVEL
    - BLOCK_ID
    - IS_AI
    - AI_CONFIDENCE_SCORE
    - ACTUAL_ANNUAL_SALARY_USD
  messages:
    - role: system
      content_file: ../templates/h1b_salary_system.txt
    - role: user
      content_file: ../templates/h1b_salary_user.jinja
  parser:
    type: integer
    strategy: only
    min: 0
    allow_negative: false
    value_col: predicted_annual_salary_usd
  generation:
    temperature: 0
    top_p: 1
    max_tokens: 16
    stop: null

analysis:
  enabled: true
  output_dir: ../outputs/analysis/h1b_fy2023_2025_salary_spb
  actual_column: PREVAILING_ANNUAL_WAGE_USD
  predicted_column: predicted_annual_salary_usd
  error_metric: signed_percentage
  cluster_column: ROW_ID
  minimum_parse_rate: 0.80
  minimum_prediction_coverage: 0.95
  enforce_quality_thresholds: true
  panel_columns:
    - SOURCE_FISCAL_YEAR
    - JOB_TITLE
    - SOC_CODE
    - SOC_TITLE
    - WORKSITE_CITY
    - WORKSITE_STATE
    - NAICS_CODE
    - TOTAL_WORKER_POSITIONS
    - FULL_TIME_POSITION
    - PW_WAGE_LEVEL
    - BLOCK_ID
    - AI_CONFIDENCE_SCORE
    - ACTUAL_ANNUAL_SALARY_USD
    - PREVAILING_ANNUAL_WAGE_USD
  balanced_sampling:
    enabled: false
  specifications:
    - name: model_fixed_effects
      sample: full
      include_model_fixed_effects: true
      fixed_effects: []
      continuous_controls: []
      cluster_column: ROW_ID
    - name: block_and_model_fixed_effects
      sample: full
      include_model_fixed_effects: true
      fixed_effects:
        - BLOCK_ID
      continuous_controls: []
      cluster_column: ROW_ID
    - name: block_and_model_fixed_effects_block_clustered
      sample: full
      include_model_fixed_effects: true
      fixed_effects:
        - BLOCK_ID
      continuous_controls: []
      cluster_column: BLOCK_ID
  per_model_specification:
    enabled: true
    name: model_block_fixed_effects
    sample: full
    fixed_effects:
      - BLOCK_ID
    continuous_controls: []
    cluster_column: BLOCK_ID
  model_sets:
    - name: all_models
    - name: exclude_title_classifier
      exclude_models:
        - qwen36_27b
  block_estimators:
    enabled: true
    block_column: BLOCK_ID
    estimators:
      - equal_block_weighted
      - one_pair_per_block
    require_complete_model_coverage: true
    seed: 20260711


==> anc/code/configs/h1b_salary_prediction_log_ratio.yaml <==
experiment:
  name: h1b_fy2023_2025_salary
  description: Fiscal-year- and block-balanced AI versus non-AI H-1B annual salary prediction

model_registry: models.yaml
output_root: ../outputs/llm_pipeline

dataset:
  input_csv: ../data/processed/h1b_salary_2023_2025_point_only/h1b_salary_sample.csv
  id_col: ROW_ID
  missing_value: Not available
  required_columns:
    - ROW_ID
    - SOURCE_FISCAL_YEAR
    - JOB_TITLE
    - SOC_CODE
    - SOC_TITLE
    - WORKSITE_CITY
    - WORKSITE_STATE
    - NAICS_CODE
    - TOTAL_WORKER_POSITIONS
    - PW_WAGE_LEVEL
    - FULL_TIME_POSITION
    - BLOCK_ID
    - IS_AI
    - AI_CONFIDENCE_SCORE
    - ACTUAL_ANNUAL_SALARY_USD
    - PREVAILING_ANNUAL_WAGE_USD
  dtype:
    ROW_ID: string
    SOURCE_FISCAL_YEAR: string
    SOC_CODE: string
    NAICS_CODE: string

cohort:
  enabled: true
  ids_csv: ../data/processed/h1b_salary_2023_2025_point_only/h1b_salary_sample.csv
  id_column: ROW_ID
  expected_rows: 2004

closed_validation:
  seed: 20260712
  sampling:
    mode: cap

exposure:
  source: deterministic_label
  label_column: IS_AI
  ai_values:
    - 1
  non_ai_values:
    - 0

classification:
  enabled: false

prediction:
  enabled: true
  models:
    - qwen3_235b
    - qwen36_27b
    - deepseek_v4_flash
    - gemma4_31b
    - llama33_70b
    - mistral_medium_35
    - granite41_30b
  prompt_version: h1b_annual_salary_v2_fiscal_year
  batch_size: 64
  carry_columns:
    - CASE_NUMBER
    - SOURCE_FISCAL_YEAR
    - JOB_TITLE
    - SOC_CODE
    - SOC_TITLE
    - WORKSITE_CITY
    - WORKSITE_STATE
    - NAICS_CODE
    - TOTAL_WORKER_POSITIONS
    - FULL_TIME_POSITION
    - PW_WAGE_LEVEL
    - BLOCK_ID
    - IS_AI
    - AI_CONFIDENCE_SCORE
    - ACTUAL_ANNUAL_SALARY_USD
  messages:
    - role: system
      content_file: ../templates/h1b_salary_system.txt
    - role: user
      content_file: ../templates/h1b_salary_user.jinja
  parser:
    type: integer
    strategy: only
    min: 0
    allow_negative: false
    value_col: predicted_annual_salary_usd
  generation:
    temperature: 0
    top_p: 1
    max_tokens: 16
    stop: null

analysis:
  enabled: true
  output_dir: ../outputs/analysis/h1b_fy2023_2025_salary_log_ratio
  actual_column: PREVAILING_ANNUAL_WAGE_USD
  predicted_column: predicted_annual_salary_usd
  error_metric: signed_log_ratio
  cluster_column: ROW_ID
  minimum_parse_rate: 0.80
  minimum_prediction_coverage: 0.95
  enforce_quality_thresholds: true
  panel_columns:
    - SOURCE_FISCAL_YEAR
    - JOB_TITLE
    - SOC_CODE
    - SOC_TITLE
    - WORKSITE_CITY
    - WORKSITE_STATE
    - NAICS_CODE
    - TOTAL_WORKER_POSITIONS
    - FULL_TIME_POSITION
    - PW_WAGE_LEVEL
    - BLOCK_ID
    - AI_CONFIDENCE_SCORE
    - ACTUAL_ANNUAL_SALARY_USD
    - PREVAILING_ANNUAL_WAGE_USD
  balanced_sampling:
    enabled: false
  specifications:
    - name: model_fixed_effects
      sample: full
      include_model_fixed_effects: true
      fixed_effects: []
      continuous_controls: []
      cluster_column: ROW_ID
    - name: block_and_model_fixed_effects
      sample: full
      include_model_fixed_effects: true
      fixed_effects:
        - BLOCK_ID
      continuous_controls: []
      cluster_column: ROW_ID
    - name: block_and_model_fixed_effects_block_clustered
      sample: full
      include_model_fixed_effects: true
      fixed_effects:
        - BLOCK_ID
      continuous_controls: []
      cluster_column: BLOCK_ID
  per_model_specification:
    enabled: true
    name: model_block_fixed_effects
    sample: full
    fixed_effects:
      - BLOCK_ID
    continuous_controls: []
    cluster_column: BLOCK_ID
  model_sets:
    - name: all_models
    - name: exclude_title_classifier
      exclude_models:
        - qwen36_27b
  block_estimators:
    enabled: true
    block_column: BLOCK_ID
    estimators:
      - equal_block_weighted
      - one_pair_per_block
    require_complete_model_coverage: true
    seed: 20260711


==> anc/code/configs/h1b_salary_title_crossover.yaml <==
experiment:
  name: h1b_salary_title_crossover
  description: Counterfactual crossover of AI and non-AI job titles within one-to-one H-1B salary matching blocks

model_registry: models.yaml
output_root: ../outputs/llm_pipeline

dataset:
  input_csv: ../data/processed/h1b_salary_2023_2025_point_only/h1b_salary_title_crossover.csv
  id_col: ROW_ID
  missing_value: Not available
  required_columns:
    - ROW_ID
    - TITLE_PAIR_ID
    - BASE_CONTEXT_ID
    - CONTEXT_SOURCE_ROW_ID
    - TITLE_SOURCE_ROW_ID
    - ASSIGNED_TITLE_IS_AI
    - IS_FACTUAL_COMBINATION
    - SOURCE_FISCAL_YEAR
    - JOB_TITLE
    - SOC_CODE
    - SOC_TITLE
    - WORKSITE_CITY
    - WORKSITE_STATE
    - NAICS_CODE
    - TOTAL_WORKER_POSITIONS
    - ACTUAL_ANNUAL_SALARY_USD
    - PREVAILING_ANNUAL_WAGE_USD
  dtype:
    ROW_ID: string
    TITLE_PAIR_ID: string
    BASE_CONTEXT_ID: string
    CONTEXT_SOURCE_ROW_ID: string
    TITLE_SOURCE_ROW_ID: string
    SOURCE_FISCAL_YEAR: string
    SOC_CODE: string
    NAICS_CODE: string

cohort:
  enabled: true
  ids_csv: ../data/processed/h1b_salary_2023_2025_point_only/h1b_salary_title_crossover.csv
  id_column: ROW_ID
  expected_rows: 1980

classification:
  enabled: false

prediction:
  enabled: true
  models:
    - qwen3_235b
    - qwen36_27b
    - deepseek_v4_flash
    - gemma4_31b
    - llama33_70b
    - mistral_medium_35
    - granite41_30b
  prompt_version: h1b_salary_title_crossover_v1
  batch_size: 512
  carry_columns:
    - TITLE_PAIR_ID
    - BASE_CONTEXT_ID
    - CONTEXT_SOURCE_ROW_ID
    - TITLE_SOURCE_ROW_ID
    - CONTEXT_ORIGINAL_JOB_TITLE
    - CONTEXT_ORIGINAL_IS_AI
    - ASSIGNED_JOB_TITLE
    - ASSIGNED_TITLE_IS_AI
    - IS_FACTUAL_COMBINATION
    - SOURCE_FISCAL_YEAR
    - JOB_TITLE
    - SOC_CODE
    - SOC_TITLE
    - WORKSITE_CITY
    - WORKSITE_STATE
    - NAICS_CODE
    - TOTAL_WORKER_POSITIONS
    - ACTUAL_ANNUAL_SALARY_USD
  messages:
    - role: system
      content_file: ../templates/h1b_salary_system.txt
    - role: user
      content_file: ../templates/h1b_salary_user.jinja
  parser:
    type: integer
    strategy: only
    min: 0
    allow_negative: false
    value_col: predicted_annual_salary_usd
  generation:
    temperature: 0
    top_p: 1
    max_tokens: 16
    stop: null

analysis:
  enabled: false

closed_validation:
  seed: 20260725
  sampling:
    mode: cap


==> anc/code/configs/h1b_title_ai_classification.yaml <==
experiment:
  name: h1b_fy2023_2025_title_ai_classification
  description: Confidence scoring of the FY2023-FY2025 union of unique eligible H-1B job titles for explicit AI/ML specificity

model_registry: models.yaml
output_root: ../outputs/llm_pipeline

dataset:
  input_csv: ../data/processed/h1b_salary_2023_2025_point_only/h1b_unique_job_titles.csv
  id_col: TITLE_ID
  missing_value: Not available
  required_columns:
    - TITLE_ID
    - JOB_TITLE
    - JOB_TITLE_NORM
    - TITLE_ROW_COUNT
  dtype:
    TITLE_ID: string

classification:
  enabled: true
  model: qwen36_27b
  prompt_version: h1b_title_ai_score_v1
  batch_size: 128
  carry_columns:
    - JOB_TITLE
    - JOB_TITLE_NORM
    - TITLE_ROW_COUNT
  messages:
    - role: system
      content_file: ../templates/h1b_title_ai_system.txt
    - role: user
      content_file: ../templates/h1b_title_ai_user.jinja
  parser:
    type: integer
    strategy: only
    min: 0
    max: 100
    value_col: ai_confidence_score_0_100
    normalized_col: ai_confidence_score
    normalize_by: 100
  generation:
    temperature: 0
    top_p: 1
    max_tokens: 16
    seed: 0
    stop: null

prediction:
  enabled: false


==> anc/code/configs/ipeds_completions.yaml <==
experiment:
  name: ipeds_completions_2022_2024
  description: AI versus neighboring computing-program award-count predictions, IPEDS 2022-2024
model_registry: models.yaml
output_root: ../outputs/llm_pipeline
dataset:
  input_csv: ../data/processed/ipeds_completions/ipeds_completions_analysis.csv
  id_col: ROW_ID
  missing_value: Not available
  required_columns:
  - ROW_ID
  - YEAR
  - ACADEMIC_YEAR
  - UNITID
  - CIPCODE
  - CIP_TITLE
  - CIP_DESCRIPTION
  - IS_AI
  - AWLEVEL
  - AWARD_LEVEL
  - ACTUAL_COMPLETIONS
  - PRIOR_YEAR_COMPLETIONS
  - HAS_PRIOR_YEAR_RECORD
  - PRIOR_COMPLETIONS_BIN
  - LOG1P_PRIOR_COMPLETIONS
  - STABBR
  - REGION
  - CONTROL
  - CONTROL_LABEL
  - SECTOR
  - SECTOR_LABEL
  - INSTSIZE
  - INSTITUTION_SIZE
  - OBEREG
  dtype:
    ROW_ID: string
    UNITID: string
    CIPCODE: string
    AWLEVEL: string
exposure:
  source: deterministic_label
  label_column: IS_AI
  ai_values:
  - 1
  non_ai_values:
  - 0
cohort:
  enabled: true
  ids_csv: ../outputs/analysis/ipeds_completions_2022_2024_validation/balanced_sample_ids_enhanced_design.csv
  id_column: ROW_ID
  ids_sha256: b73f1b49f201c1373069b9c0694a652b2ab62d14151ecdc74113ea7a805b70e6
  expected_rows: 608
  expected_group_counts:
    AI: 304
    non_AI: 304
  group_column: _exposure_group
  expected_mixed_blocks: 286
  expected_longitudinal_clusters: 425
  block_column: _analysis_block
classification:
  enabled: false
prediction:
  enabled: true
  models:
  - qwen3_235b
  - qwen36_27b
  - deepseek_v4_flash
  - gemma4_31b
  - llama33_70b
  - mistral_medium_35
  - granite41_30b
  prompt_version: ipeds_completions_v2_awlevel_labels
  batch_size: 64
  carry_columns:
  - YEAR
  - ACADEMIC_YEAR
  - UNITID
  - CIPCODE
  - CIP_TITLE
  - IS_AI
  - AWLEVEL
  - AWARD_LEVEL
  - ACTUAL_COMPLETIONS
  - PRIOR_YEAR_COMPLETIONS
  - HAS_PRIOR_YEAR_RECORD
  - PRIOR_COMPLETIONS_BIN
  - LOG1P_PRIOR_COMPLETIONS
  - STABBR
  - REGION
  - CONTROL
  - CONTROL_LABEL
  - SECTOR
  - SECTOR_LABEL
  - INSTSIZE
  - INSTITUTION_SIZE
  - OBEREG
  messages:
  - role: system
    content_file: ../templates/ipeds_completions_system.txt
  - role: user
    content_file: ../templates/ipeds_completions_user.jinja
  parser:
    type: integer
    strategy: only
    min: 0
    allow_negative: false
    value_col: predicted_completions
  generation:
    temperature: 0
    top_p: 1
    max_tokens: 16
    stop: null
closed_validation:
  sampling:
    mode: cap
analysis:
  enabled: true
  output_dir: ../outputs/analysis/ipeds_completions_2022_2024
  actual_column: ACTUAL_COMPLETIONS
  predicted_column: predicted_completions
  error_metric: signed_log1p
  minimum_parse_rate: 0.8
  minimum_prediction_coverage: 0.95
  enforce_quality_thresholds: true
  allow_prediction_superset: true
  panel_columns:
  - YEAR
  - UNITID
  - CIPCODE
  - CIP_TITLE
  - AWLEVEL
  - AWARD_LEVEL
  - PRIOR_YEAR_COMPLETIONS
  - HAS_PRIOR_YEAR_RECORD
  - PRIOR_COMPLETIONS_BIN
  - LOG1P_PRIOR_COMPLETIONS
  - STABBR
  - REGION
  - CONTROL
  - CONTROL_LABEL
  - SECTOR
  - SECTOR_LABEL
  - INSTSIZE
  - INSTITUTION_SIZE
  - OBEREG
  balanced_sampling:
    enabled: true
    block_columns:
    - YEAR
    - AWLEVEL
    - CONTROL
    - INSTSIZE
    - OBEREG
    - HAS_PRIOR_YEAR_RECORD
    - PRIOR_COMPLETIONS_BIN
    max_per_group_per_block: 10
    seed: 20260711
    drop_missing_blocks: true
  specifications:
  - name: model_fixed_effects
    sample: full
    include_model_fixed_effects: true
    fixed_effects: []
    continuous_controls: []
  - name: adjusted_model_fixed_effects
    sample: full
    include_model_fixed_effects: true
    fixed_effects:
    - YEAR
    - AWLEVEL
    - CONTROL
    - INSTSIZE
    - STABBR
    - HAS_PRIOR_YEAR_RECORD
    continuous_controls:
    - LOG1P_PRIOR_COMPLETIONS
  - name: balanced_block_and_model_fixed_effects
    sample: balanced
    include_model_fixed_effects: true
    include_balanced_block_fixed_effects: true
    fixed_effects: []
    continuous_controls: []
  sensitivities:
    enabled: true
    seed: 20260711
    program_maturity:
      enabled: true
      require_prior_record: true
    within_institution:
      enabled: true
      full_balanced_capacity: true
      block_columns:
      - UNITID
      - YEAR
      - AWLEVEL
      - HAS_PRIOR_YEAR_RECORD
      - PRIOR_COMPLETIONS_BIN


==> anc/code/configs/models.yaml <==
models:
  qwen3_235b:
    model_id: Qwen/Qwen3-235B-A22B-Instruct-2507-FP8
    tensor_parallel_size: 2
    minimum_vllm_version: 0.12.0
    chat_template_kwargs:
      enable_thinking: false
    llm_kwargs:
      dtype: auto
  qwen36_27b:
    model_id: Qwen/Qwen3.6-27B
    tensor_parallel_size: 1
    minimum_vllm_version: 0.20.0
    chat_template_kwargs:
      enable_thinking: false
    llm_kwargs:
      dtype: auto
      language_model_only: true
  deepseek_v4_flash:
    model_id: deepseek-ai/DeepSeek-V4-Flash
    tensor_parallel_size: 2
    minimum_vllm_version: 0.20.0
    trust_remote_code: true
    chat_template_kwargs: {}
    llm_kwargs:
      dtype: auto
      tokenizer_mode: deepseek_v4
      kv_cache_dtype: fp8
  gemma4_31b:
    model_id: google/gemma-4-31B-it
    tensor_parallel_size: 1
    minimum_vllm_version: 0.20.0
    chat_template_kwargs: {}
    llm_kwargs:
      dtype: auto
      language_model_only: true
  llama33_70b:
    model_id: meta-llama/Llama-3.3-70B-Instruct
    tensor_parallel_size: 1
    minimum_vllm_version: 0.12.0
    chat_template_kwargs: {}
    llm_kwargs:
      dtype: auto
  mistral_medium_35:
    model_id: mistralai/Mistral-Medium-3.5-128B
    tensor_parallel_size: 1
    minimum_vllm_version: 0.18.0
    chat_template_kwargs:
      reasoning_effort: none
    llm_kwargs:
      dtype: auto
      language_model_only: true
  granite41_30b:
    model_id: ibm-granite/granite-4.1-30b
    tensor_parallel_size: 1
    minimum_vllm_version: 0.12.0
    chat_template_kwargs: {}
    llm_kwargs:
      dtype: auto


==> anc/code/configs/recommendation_ai_prioritization.yaml <==
experiment:
  name: recommendation_ai_prioritization_100
  description: Ranked Top-5 AI prioritization across 100 domain/concept/paraphrase prompts

model_registry: models.yaml
output_root: ../outputs/llm_pipeline

dataset:
  input_csv: ../data/processed/recommendation_bias/recommendation_prompts_100.csv
  id_col: PROMPT_ID
  missing_value: ""
  required_columns:
    - PROMPT_ID
    - DOMAIN
    - DOMAIN_ORDER
    - QUESTION_ID
    - QUESTION_BLOCK_ID
    - QUESTION_CONCEPT
    - PARAPHRASE_ID
    - PROMPT_TEXT
  dtype:
    PROMPT_ID: string
    QUESTION_BLOCK_ID: string

classification:
  enabled: false

prediction:
  enabled: true
  models:
    - qwen3_235b
    - qwen36_27b
    - deepseek_v4_flash
    - gemma4_31b
    - llama33_70b
    - mistral_medium_35
    - granite41_30b
  prompt_version: recommendation_ranked_top5_v2
  batch_size: 32
  carry_columns:
    - DOMAIN
    - DOMAIN_ORDER
    - QUESTION_ID
    - QUESTION_BLOCK_ID
    - QUESTION_CONCEPT
    - PARAPHRASE_ID
    - PROMPT_TEXT
  messages:
    - role: system
      content_file: ../templates/recommendation_ranked_list_system.txt
    - role: user
      content_file: ../templates/recommendation_ranked_list_user.jinja
  parser:
    type: raw_text
    value_col: recommendation_text
  generation:
    temperature: 0
    top_p: 1
    max_tokens: 384
    stop: null

analysis:
  enabled: false

closed_validation:
  seed: 20260713
  sampling:
    mode: cap


==> anc/code/data/motivation/attach_grid.py <==
import pygame
import sys
import os

# ==========================================
#        USER CONFIGURATION SECTION
# ==========================================

# --- File Settings ---
IMAGE_SOURCES = [
    'motivation/gpt.png',
    'motivation/gemini.png',
    'motivation/claude.png',
    'motivation/grok.png'
]

# --- New: Card Captions ---
# These correspond to the images by index (0 to 3)
CARD_LABELS = [
    "(a) Study field",
    "(b) Startup idea",
    "(c) Investment sector",
    "(d) Work industry"
]

# --- High-Res Grid Dimensions ---
# Aspect Ratio set to 10 : 6.5
# Width 500, Height 325 satisfies this ratio perfectly.
CARD_WIDTH = 500
CARD_HEIGHT = 325
GRID_GAP = 10
CARD_PADDING = 10
TOOLBAR_HEIGHT = 80

# --- Object Settings ---
OVERLAY_CORNER_RADIUS = 15
RESIZE_HANDLE_SIZE = 18
MIN_WIDTH = 10
MIN_HEIGHT = 5
DEFAULT_SPAWN_SIZE = (250, 60)

# --- Dynamic State Defaults ---
INITIAL_LINE_WIDTH = 3
MAX_LINE_WIDTH = 30
MIN_LINE_WIDTH = 1

# --- Zoom Limits ---
MIN_ZOOM = 0.1
MAX_ZOOM = 3.0

# --- Colors ---
WINDOW_BG_COLOR = (50, 50, 50)
CANVAS_BG_COLOR = (230, 230, 230)
CARD_BG_COLOR = (255, 255, 255)
TEXT_COLOR = (60, 60, 60)  # Dark grey for captions

HIGHLIGHT_COLOR = (255, 215, 0)
SHADOW_COLOR = (0, 0, 0, 80)
ERASER_COLOR = (255, 255, 255)

# UI Colors
TOOLBAR_BG_COLOR = (220, 220, 220)
BUTTON_COLOR = (70, 130, 180)
BUTTON_HOVER_COLOR = (100, 149, 237)
BUTTON_TEXT_COLOR = (255, 255, 255)
SAVE_BUTTON_COLOR = (60, 179, 113)
RESIZE_HANDLE_COLOR = (50, 50, 50)
HANDLE_OUTLINE_COLOR = (255, 255, 255)

# --- Image Y-axis Translation ---
# Y-axis offset for each image relative to centered position (negative = up, positive = down)
IMAGE_Y_OFFSETS = [20, 10, -5, 20]  # Adjust third value for Claude image


# ==========================================
#           END CONFIGURATION
# ==========================================

class AppState:
    line_width = INITIAL_LINE_WIDTH
    zoom = 1.0
    pan_x = 0
    pan_y = 0


class Button:
    def __init__(self, x, y, w, h, text, callback, color=BUTTON_COLOR, font_size=24):
        self.rect = pygame.Rect(x, y, w, h)
        self.text = text
        self.callback = callback
        self.base_color = color
        self.is_hovered = False
        self.font = pygame.font.SysFont(None, font_size)

    def handle_event(self, event):
        # 1. Handle Hover Visuals
        if event.type == pygame.MOUSEMOTION:
            self.is_hovered = self.rect.collidepoint(event.pos)

        # 2. Handle Clicks (Direct collision check fixed the bug)
        if event.type == pygame.MOUSEBUTTONDOWN:
            if event.button == 1 and self.rect.collidepoint(event.pos):
                self.callback()
                return True
        return False

    def draw(self, surface):
        # Check hover state manually at draw time if needed,
        # but relying on the cached is_hovered is fine for visuals.
        if self.rect.collidepoint(pygame.mouse.get_pos()):
            self.is_hovered = True

        color = self.base_color
        if self.is_hovered:
            color = (min(color[0] + 30, 255), min(color[1] + 30, 255), min(color[2] + 30, 255))

        pygame.draw.rect(surface, color, self.rect, border_radius=8)
        text_surf = self.font.render(self.text, True, BUTTON_TEXT_COLOR)
        text_rect = text_surf.get_rect(center=self.rect.center)
        surface.blit(text_surf, text_rect)


class DraggableResizableRect:
    def __init__(self, x, y, w, h, color, type="highlight"):
        self.rect = pygame.Rect(x, y, w, h)
        self.x = float(x)
        self.y = float(y)
        self.w = float(w)
        self.h = float(h)
        self.color = color
        self.type = type
        self.dragging = False
        self.resizing = False
        self.drag_offset_x = 0
        self.drag_offset_y = 0

    def sync_rect(self):
        self.rect.x = int(self.x)
        self.rect.y = int(self.y)
        self.rect.width = int(self.w)
        self.rect.height = int(self.h)

    def get_handle_rect(self):
        return pygame.Rect(
            self.rect.right - RESIZE_HANDLE_SIZE,
            self.rect.bottom - RESIZE_HANDLE_SIZE,
            RESIZE_HANDLE_SIZE,
            RESIZE_HANDLE_SIZE
        )

    def handle_event(self, event, world_pos):
        if event.type == pygame.MOUSEBUTTONDOWN:
            if event.button == 1:
                handle = self.get_handle_rect()
                if handle.collidepoint(world_pos):
                    self.resizing = True
                    return True
                elif self.rect.collidepoint(world_pos):
                    self.dragging = True
                    self.drag_offset_x = self.x - world_pos[0]
                    self.drag_offset_y = self.y - world_pos[1]
                    return True
            elif event.button == 3:
                if self.rect.collidepoint(world_pos):
                    return "DELETE"

        elif event.type == pygame.MOUSEBUTTONUP:
            if event.button == 1:
                self.dragging = False
                self.resizing = False

        elif event.type == pygame.MOUSEMOTION:
            if self.resizing:
                new_w = world_pos[0] - self.x
                new_h = world_pos[1] - self.y
                self.w = max(new_w, MIN_WIDTH)
                self.h = max(new_h, MIN_HEIGHT)
                self.sync_rect()
            elif self.dragging:
                self.x = world_pos[0] + self.drag_offset_x
                self.y = world_pos[1] + self.drag_offset_y
                self.sync_rect()

        return False

    def draw(self, surface, show_handles=True):
        if self.type == "highlight":
            pygame.draw.rect(
                surface,
                self.color,
                self.rect,
                width=AppState.line_width,
                border_radius=OVERLAY_CORNER_RADIUS
            )
        elif self.type == "shadow":
            shape_surf = pygame.Surface((self.rect.width, self.rect.height), pygame.SRCALPHA)
            pygame.draw.rect(shape_surf, self.color, shape_surf.get_rect(), border_radius=OVERLAY_CORNER_RADIUS)
            surface.blit(shape_surf, (self.rect.x, self.rect.y))
        elif self.type == "eraser":
            pygame.draw.rect(surface, self.color, self.rect, border_radius=5)

        if show_handles:
            handle_center = (self.rect.right - RESIZE_HANDLE_SIZE // 2, self.rect.bottom - RESIZE_HANDLE_SIZE // 2)
            pygame.draw.circle(surface, HANDLE_OUTLINE_COLOR, handle_center, 6)
            pygame.draw.circle(surface, RESIZE_HANDLE_COLOR, handle_center, 6, 2)


def aspect_scale_image(img, target_w, target_h):
    img_rect = img.get_rect()
    container_rect = pygame.Rect(0, 0, target_w, target_h)
    fitted_rect = img_rect.fit(container_rect)
    scaled_img = pygame.transform.smoothscale(img, (fitted_rect.width, fitted_rect.height))
    offset_x = (target_w - fitted_rect.width) // 2
    offset_y = (target_h - fitted_rect.height) // 2
    return scaled_img, offset_x, offset_y


def create_grid_surface(image_files):
    grid_width = (CARD_WIDTH * 2) + (GRID_GAP * 3)
    grid_height = (CARD_HEIGHT * 2) + (GRID_GAP * 3)

    surface = pygame.Surface((grid_width, grid_height))
    surface.fill(CANVAS_BG_COLOR)

    # Initialize font for captions
    caption_font = pygame.font.SysFont("arial", 18, bold=True)

    grid_coords = [(0, 0), (0, 1), (1, 0), (1, 1)]

    for index, filename in enumerate(image_files):
        if index >= 4: break
        row, col = grid_coords[index]
        x = GRID_GAP + col * (CARD_WIDTH + GRID_GAP)
        y = GRID_GAP + row * (CARD_HEIGHT + GRID_GAP)

        # 1. Draw Card Background
        card_rect = pygame.Rect(x, y, CARD_WIDTH, CARD_HEIGHT)
        pygame.draw.rect(surface, CARD_BG_COLOR, card_rect, border_radius=12)

        # 2. Draw Caption (Top Left)
        if index < len(CARD_LABELS):
            label_text = CARD_LABELS[index]
            text_surf = caption_font.render(label_text, True, TEXT_COLOR)
            # Position at (x + 20, y + 15) for padding inside the card
            surface.blit(text_surf, (x + 20, y + 15))

        # 3. Draw Image
        try:
            img = pygame.image.load(filename)
            avail_w = CARD_WIDTH - (CARD_PADDING * 2)
            # Reduce available height slightly so image spawns lower, leaving room for text
            avail_h = CARD_HEIGHT - (CARD_PADDING * 2)
            scaled_img, off_x, off_y = aspect_scale_image(img, avail_w, avail_h)

            # Apply Y-axis offset if defined
            y_offset = IMAGE_Y_OFFSETS[index] if index < len(IMAGE_Y_OFFSETS) else 0

            # Draw image
            surface.blit(scaled_img, (x + CARD_PADDING + off_x, y + CARD_PADDING + off_y + y_offset))
        except FileNotFoundError:
            pass

    return surface


def get_next_filename(base_name="grid_layout"):
    i = 1
    while True:
        filename = f"{base_name}_{i}.png"
        if not os.path.exists(filename):
            return filename
        i += 1


def screen_to_world(screen_pos):
    safe_zoom = max(AppState.zoom, 0.01)
    wx = (screen_pos[0] - AppState.pan_x) / safe_zoom
    wy = (screen_pos[1] - AppState.pan_y) / safe_zoom
    return (wx, wy)


def main():
    # Parse optional export flags (e.g., --export-width-in 7 --export-dpi 300 --export-only)
    import argparse
    parser = argparse.ArgumentParser(add_help=False)
    parser.add_argument("--export-width-in", type=float, default=None)
    parser.add_argument("--export-dpi", type=int, default=300)
    parser.add_argument("--export-out", type=str, default=None)
    parser.add_argument("--export-only", action="store_true", default=False, help="Save export and exit without opening GUI")
    args, _ = parser.parse_known_args()
    EXPORT_WIDTH_IN = args.export_width_in
    EXPORT_DPI = args.export_dpi
    EXPORT_OUTNAME = args.export_out
    pygame.init()

    # 1. Create World
    bg_surface = create_grid_surface(IMAGE_SOURCES)
    world_w, world_h = bg_surface.get_size()

    def save_image(export_width_in=None, export_dpi=300, outname=None):
        save_surf = pygame.Surface((world_w, world_h))
        save_surf.blit(bg_surface, (0, 0))
        for obj in objects:
            obj.draw(save_surf, show_handles=False)
        base_filename = get_next_filename()
        pygame.image.save(save_surf, base_filename)
        print(f"Saved High-Res layout to {base_filename}")

        # If a print-sized export was requested, try to resize with Pillow and write DPI metadata.
        if export_width_in is not None:
            try:
                from PIL import Image as PILImage
                img = PILImage.open(base_filename).convert("RGBA")
                target_w = int(round(export_width_in * export_dpi))
                target_h = int(round(target_w * (world_h / world_w)))
                img = img.resize((target_w, target_h), PILImage.LANCZOS)
                outname_final = outname or f"grid_layout_{int(export_width_in)}in_{export_dpi}dpi.png"
                img.save(outname_final, dpi=(export_dpi, export_dpi))
                print(f"Saved print-ready image to {outname_final} ({target_w}×{target_h}px at {export_dpi} DPI)")
            except Exception as e:
                print("Pillow not available or error during export:", e)
                print("Desired pixels:", int(round(export_width_in * export_dpi)), "×", int(round(export_width_in * export_dpi * (world_h / world_w))))

    # If running in export-only mode, save and exit without opening the GUI
    if EXPORT_WIDTH_IN is not None and getattr(args, 'export_only', False):
        # Create default highlight rectangles around each of the 4 cards so exported image
        # includes the yellow overlays when the user has not interacted with the GUI.
        objects = []
        grid_coords = [(0, 0), (0, 1), (1, 0), (1, 1)]
        pad = 8
        for row, col in grid_coords:
            x = GRID_GAP + col * (CARD_WIDTH + GRID_GAP)
            y = GRID_GAP + row * (CARD_HEIGHT + GRID_GAP)
            rect_x = x + pad
            rect_y = y + pad
            rect_w = CARD_WIDTH - pad * 2
            rect_h = CARD_HEIGHT - pad * 2
            objects.append(DraggableResizableRect(rect_x, rect_y, rect_w, rect_h, HIGHLIGHT_COLOR, type="highlight"))

        # Make the highlight stroke clearly visible in exports
        AppState.line_width = max(4, INITIAL_LINE_WIDTH)

        save_image(EXPORT_WIDTH_IN, EXPORT_DPI, EXPORT_OUTNAME)
        pygame.quit()
        sys.exit(0)


    screen_w, screen_h = 1280, 800
    screen = pygame.display.set_mode((screen_w, screen_h), pygame.RESIZABLE)
    pygame.display.set_caption("Layout Editor")

    # 2. Auto-Fit
    available_h = max(screen_h - TOOLBAR_HEIGHT - 60, 100)
    available_w = max(screen_w - 60, 100)

    scale_w = available_w / world_w
    scale_h = available_h / world_h
    fit_zoom = min(scale_w, scale_h)

    AppState.zoom = max(MIN_ZOOM, min(fit_zoom, 1.0))

    scaled_w = world_w * AppState.zoom
    scaled_h = world_h * AppState.zoom
    AppState.pan_x = (screen_w - scaled_w) // 2
    AppState.pan_y = (available_h - scaled_h) // 2 + 30

    objects = []

    # --- Actions ---
    def add_highlight():
        # Spawn in center of CURRENT view
        screen_center = (screen.get_width() // 2, (screen.get_height() - TOOLBAR_HEIGHT) // 2)
        center_world = screen_to_world(screen_center)
        objects.append(
            DraggableResizableRect(center_world[0] - 125, center_world[1] - 30, *DEFAULT_SPAWN_SIZE, HIGHLIGHT_COLOR,
                                   type="highlight"))

    def add_shadow():
        screen_center = (screen.get_width() // 2, (screen.get_height() - TOOLBAR_HEIGHT) // 2)
        center_world = screen_to_world(screen_center)
        objects.append(
            DraggableResizableRect(center_world[0] - 125, center_world[1] - 30, *DEFAULT_SPAWN_SIZE, SHADOW_COLOR,
                                   type="shadow"))

    def add_eraser(size):
        w, h = size
        screen_center = (screen.get_width() // 2, (screen.get_height() - TOOLBAR_HEIGHT) // 2)
        center_world = screen_to_world(screen_center)
        objects.append(DraggableResizableRect(center_world[0] - w // 2, center_world[1] - h // 2, w, h, ERASER_COLOR,
                                              type="eraser"))

    def inc_width():
        AppState.line_width = min(AppState.line_width + 1, MAX_LINE_WIDTH)

    def dec_width():
        AppState.line_width = max(AppState.line_width - 1, MIN_LINE_WIDTH)

    clock = pygame.time.Clock()
    running = True
    panning = False
    pan_start_pos = (0, 0)
    buttons = []

    while running:
        current_w, current_h = screen.get_size()
        toolbar_y = current_h - TOOLBAR_HEIGHT

        # UI Update
        buttons = []
        btn_y = toolbar_y + (TOOLBAR_HEIGHT - 45) // 2

        buttons.append(Button(20, btn_y, 100, 45, "Highlight", add_highlight))
        buttons.append(Button(130, btn_y, 90, 45, "Shadow", add_shadow))
        mid_x = 260
        buttons.append(Button(mid_x, btn_y, 40, 45, "S", lambda: add_eraser((80, 25))))
        buttons.append(Button(mid_x + 45, btn_y, 40, 45, "M", lambda: add_eraser((150, 40))))
        buttons.append(Button(mid_x + 90, btn_y, 40, 45, "L", lambda: add_eraser((300, 80))))
        width_x = mid_x + 180
        buttons.append(Button(width_x, btn_y, 40, 45, "-", dec_width))
        buttons.append(Button(width_x + 45, btn_y, 40, 45, "+", inc_width))
        buttons.append(Button(current_w - 120, btn_y, 100, 45, "Save", lambda: save_image(EXPORT_WIDTH_IN, EXPORT_DPI, EXPORT_OUTNAME), color=SAVE_BUTTON_COLOR))

        for event in pygame.event.get():
            if event.type == pygame.QUIT:
                running = False

            elif event.type == pygame.MOUSEWHEEL:
                zoom_change = 0.1 if event.y > 0 else -0.1
                AppState.zoom = max(MIN_ZOOM, min(MAX_ZOOM, AppState.zoom + zoom_change))

            elif event.type == pygame.MOUSEBUTTONDOWN:
                if event.button == 2 or (event.button == 1 and pygame.key.get_mods() & pygame.KMOD_CTRL):
                    panning = True
                    pan_start_pos = event.pos
                else:
                    ui_hit = False
                    # Check UI only if mouse is in toolbar area
                    if event.pos[1] > toolbar_y:
                        for btn in buttons:
                            if btn.handle_event(event):
                                ui_hit = True
                        if ui_hit: continue

                    # If not UI, check world objects
                    world_pos = screen_to_world(event.pos)
                    clicked = False
                    for i in range(len(objects) - 1, -1, -1):
                        obj = objects[i]
                        if obj.dragging or obj.resizing:
                            obj.handle_event(event, world_pos)
                            break
                        if not clicked:
                            result = obj.handle_event(event, world_pos)
                            if result == "DELETE":
                                objects.pop(i)
                                clicked = True
                            elif result:
                                clicked = True

            elif event.type == pygame.MOUSEBUTTONUP:
                if event.button == 2 or (event.button == 1 and panning):
                    panning = False
                for obj in objects:
                    obj.handle_event(event, (0, 0))

            elif event.type == pygame.MOUSEMOTION:
                if panning:
                    dx = event.pos[0] - pan_start_pos[0]
                    dy = event.pos[1] - pan_start_pos[1]
                    AppState.pan_x += dx
                    AppState.pan_y += dy
                    pan_start_pos = event.pos
                else:
                    for btn in buttons:
                        btn.handle_event(event)

                    world_pos = screen_to_world(event.pos)
                    for obj in objects:
                        if obj.dragging or obj.resizing:
                            obj.handle_event(event, world_pos)

        screen.fill(WINDOW_BG_COLOR)

        world_surf = bg_surface.copy()
        for obj in objects:
            obj.draw(world_surf, show_handles=True)

        scaled_w = int(world_w * AppState.zoom)
        scaled_h = int(world_h * AppState.zoom)
        final_view = pygame.transform.smoothscale(world_surf, (scaled_w, scaled_h))
        screen.blit(final_view, (AppState.pan_x, AppState.pan_y))

        pygame.draw.rect(screen, TOOLBAR_BG_COLOR, (0, toolbar_y, current_w, TOOLBAR_HEIGHT))
        pygame.draw.line(screen, (150, 150, 150), (0, toolbar_y), (current_w, toolbar_y))

        font = pygame.font.SysFont(None, 20)
        screen.blit(font.render("Eraser", True, (80, 80, 80)), (mid_x + 40, btn_y - 15))
        screen.blit(font.render("Width", True, (80, 80, 80)), (width_x + 25, btn_y - 15))
        zoom_text = f"Zoom: {int(AppState.zoom * 100)}%"
        screen.blit(font.render(zoom_text, True, (80, 80, 80)), (current_w - 180, btn_y + 15))

        for btn in buttons:
            btn.draw(screen)

        pygame.display.flip()
        clock.tick(60)

    pygame.quit()
    sys.exit()


if __name__ == "__main__":
    main()

==> anc/code/data/reference/cip2020_computing_neighbors_v1.csv <==
CIPCODE,CIP_TITLE,CIP_DESCRIPTION,IS_AI,COMPARISON_SET
11.0101,"Computer and Information Sciences, General","General study of computing, information processing, software, hardware, and related systems.",0,ipeds_computing_neighbors_v1
11.0102,"Artificial Intelligence","Study of computational systems that perform learning, reasoning, perception, language, and related intelligent functions.",1,ipeds_computing_neighbors_v1
11.0103,"Information Technology","Design and use of computing systems to support organizational, business, research, and communication needs.",0,ipeds_computing_neighbors_v1
11.0104,"Informatics","Study and design of information systems, human-computer interaction, information architecture, and information use.",0,ipeds_computing_neighbors_v1
11.0105,"Human-Centered Technology Design","Design of computing technologies and interactive systems centered on human needs and behavior.",0,ipeds_computing_neighbors_v1
11.0199,"Computer and Information Sciences, Other","Computer and information sciences programs not classified in another listed specialty.",0,ipeds_computing_neighbors_v1
11.0201,"Computer Programming/Programmer, General","General preparation in software design, programming languages, implementation, testing, and maintenance.",0,ipeds_computing_neighbors_v1
11.0202,"Computer Programming, Specific Applications","Programming preparation focused on particular software applications and operational problems.",0,ipeds_computing_neighbors_v1
11.0701,"Computer Science","Study of algorithms, computation, programming, software systems, computer architecture, and theoretical foundations.",0,ipeds_computing_neighbors_v1
11.0802,"Data Modeling/Warehousing and Database Administration","Design, management, security, and administration of databases, data models, and data warehouses.",0,ipeds_computing_neighbors_v1
11.0901,"Computer Systems Networking and Telecommunications","Design, operation, administration, and security of computer networks and telecommunications systems.",0,ipeds_computing_neighbors_v1
11.1003,"Computer and Information Systems Security/Auditing/Information Assurance","Protection, auditing, and assurance of computer systems, networks, software, and information.",0,ipeds_computing_neighbors_v1
11.1004,"Web/Multimedia Management and Webmaster","Management and operation of web sites, multimedia systems, web services, and related infrastructure.",0,ipeds_computing_neighbors_v1
11.1005,"Information Technology Project Management","Planning and management of information-technology projects, resources, schedules, risks, and implementation.",0,ipeds_computing_neighbors_v1
11.1006,"Computer Support Specialist","Technical support, maintenance, troubleshooting, and user assistance for computer systems and software.",0,ipeds_computing_neighbors_v1
11.1099,"Computer/Information Technology Services Administration and Management, Other","Computing-service administration and management programs not classified in another listed specialty.",0,ipeds_computing_neighbors_v1


==> anc/code/data/reference/recommendation_coding_overrides.csv <==
MODEL_ALIAS,PROMPT_ID,RANK,IS_AI_STRICT,IS_AI_EXPANDED,NOTE


==> anc/code/jobs/run_closed_validation.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

if [[ $# -lt 1 ]]; then
  echo "Usage: $0 CONFIG.yaml [openai|anthropic|gemini|xai ...]" >&2
  exit 2
fi

CONFIG="$1"
shift

prepare=(uv run --no-sync llm-pipeline closed prepare --config "$CONFIG")
[[ -n "${CLOSED_MAX_PROMPTS:-}" ]] && prepare+=(--max-prompts "$CLOSED_MAX_PROMPTS")
[[ -n "${CLOSED_SAMPLE_SEED:-}" ]] && prepare+=(--seed "$CLOSED_SAMPLE_SEED")
[[ -n "${CLOSED_SELECTION:-}" ]] && prepare+=(--selection "$CLOSED_SELECTION")
[[ -n "${CLOSED_PER_GROUP:-}" ]] && prepare+=(--per-group "$CLOSED_PER_GROUP")
[[ "${CLOSED_REQUIRE_EXACT_BALANCE:-0}" == "1" ]] && prepare+=(--require-exact-balance)
[[ "${CLOSED_OVERWRITE_SAMPLE:-0}" == "1" ]] && prepare+=(--overwrite-sample)
"${prepare[@]}"

provider_args=()
if [[ $# -gt 0 ]]; then
  for provider in "$@"; do
    provider_args+=(--provider "$provider")
  done
elif [[ -n "${CLOSED_PROVIDERS:-}" ]]; then
  IFS=',' read -r -a providers <<< "$CLOSED_PROVIDERS"
  for provider in "${providers[@]}"; do
    provider_args+=(--provider "$provider")
  done
fi

uv run --no-sync llm-pipeline closed plan --config "$CONFIG" "${provider_args[@]}"

if [[ "${CLOSED_CONFIRM_SPEND:-0}" != "1" ]]; then
  echo "Plan complete. No API calls made. Set CLOSED_CONFIRM_SPEND=1 to run." >&2
  exit 0
fi

run=(
  uv run --no-sync llm-pipeline closed run
  --config "$CONFIG"
  --confirm-spend
  "${provider_args[@]}"
)
[[ "${CLOSED_SKIP_MISSING_KEYS:-0}" == "1" ]] && run+=(--skip-missing-keys)
[[ "${CLOSED_RETRY_UNPARSED:-0}" == "1" ]] && run+=(--retry-unparsed)
[[ "${CLOSED_OVERWRITE_RUNS:-0}" == "1" ]] && run+=(--overwrite)
[[ -n "${CLOSED_CONCURRENCY:-}" ]] && run+=(--concurrency "$CLOSED_CONCURRENCY")
"${run[@]}"

if [[ "${CLOSED_ANALYZE:-0}" == "1" ]]; then
  analyze=(uv run --no-sync llm-pipeline closed analyze --config "$CONFIG" "${provider_args[@]}")
  [[ "${CLOSED_INCLUDE_OPEN:-0}" == "1" ]] && analyze+=(--include-open)
  "${analyze[@]}"
fi


==> anc/code/jobs/run_h1b_full_pipeline.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
SKIP_PREPROCESS="${SKIP_PREPROCESS:-0}"
SKIP_CLASSIFICATION="${SKIP_CLASSIFICATION:-0}"
SKIP_SAMPLE="${SKIP_SAMPLE:-0}"
SKIP_PREDICTION="${SKIP_PREDICTION:-0}"
CLASSIFICATION_CONFIG="${H1B_CLASSIFICATION_CONFIG:-configs/h1b_title_ai_classification.yaml}"
PREDICTION_CONFIG="${H1B_PREDICTION_CONFIG:-configs/h1b_salary_prediction.yaml}"
RUN_TAG="${H1B_RUN_TAG:-h1b_fy2023_2025_salary}"
MAX_MODEL_LEN="${H1B_MAX_MODEL_LEN:-4096}"

cd "$PROJECT_DIR"
mkdir -p logs/h1b_salary

if [[ "$SKIP_PREPROCESS" != "1" ]]; then
    bash jobs/run_h1b_preprocess.sh
fi

if [[ "$SKIP_CLASSIFICATION" != "1" ]]; then
    CUDA_VISIBLE_DEVICES="${H1B_CLASSIFICATION_GPU:-0}" \
    uv run llm-pipeline run \
        --config "$CLASSIFICATION_CONFIG" \
        --stage classification \
        --batch-size 128 \
        --tensor-parallel-size 1 \
        --max-model-len 2048 \
        --gpu-memory-utilization 0.90 \
        2>&1 | tee logs/h1b_salary/classification.log
    uv run llm-pipeline status --config "$CLASSIFICATION_CONFIG"
fi

if [[ "$SKIP_SAMPLE" != "1" ]]; then
    bash jobs/run_h1b_sample.sh
fi

if [[ "$SKIP_PREDICTION" != "1" ]]; then
    TOTAL_GPUS="${TOTAL_GPUS:-8}" bash jobs/run_predictions_queue_8gpu.sh \
        "$PREDICTION_CONFIG" \
        "$RUN_TAG" \
        "$MAX_MODEL_LEN"
fi

uv run python scripts/run_h1b_salary_analysis.py \
    --primary-config configs/h1b_salary_prediction.yaml \
    --log-config configs/h1b_salary_prediction_log_ratio.yaml \
    2>&1 | tee logs/h1b_salary/analysis.log

echo "Full H-1B salary experiment completed."


==> anc/code/jobs/run_h1b_preprocess.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
OUT_DIR="${H1B_OUT_DIR:-$PROJECT_DIR/data/processed/h1b_salary_2023_2025_point_only}"
SHEET_NAME="${H1B_SHEET_NAME:-0}"
EXPECTED_SHA256="${H1B_EXPECTED_INPUT_SHA256:-}"

cd "$PROJECT_DIR"
mkdir -p "$OUT_DIR" logs/h1b_salary

if [[ -n "${H1B_INPUTS:-}" ]]; then
    IFS=: read -r -a input_paths <<< "$H1B_INPUTS"
elif [[ -n "${H1B_INPUT:-${H1B_INPUT_CSV:-}}" ]]; then
    input_paths=("${H1B_INPUT:-$H1B_INPUT_CSV}")
else
    input_paths=(
        "$PROJECT_DIR/data/raw/h1b/LCA_Disclosure_Data_FY2023_Q4.xlsx"
        "$PROJECT_DIR/data/raw/h1b/LCA_Disclosure_Data_FY2024_Q4.xlsx"
        "$PROJECT_DIR/data/raw/h1b/LCA_Disclosure_Data_FY2025_Q4.xlsx"
    )
fi

for input_path in "${input_paths[@]}"; do
    if [[ ! -f "$input_path" ]]; then
        echo "Missing H-1B source: $input_path" >&2
        echo "Set H1B_INPUTS to colon-separated official Q4 XLSX paths." >&2
        exit 2
    fi
done

builder_args=(
    --input "${input_paths[@]}"
    --output-dir "$OUT_DIR"
    --sheet-name "$SHEET_NAME"
)
if [[ -n "$EXPECTED_SHA256" && ${#input_paths[@]} -ne 1 ]]; then
    echo "H1B_EXPECTED_INPUT_SHA256 is supported only for a single input." >&2
    exit 2
elif [[ -n "$EXPECTED_SHA256" ]]; then
    builder_args+=(--expected-input-sha256 "$EXPECTED_SHA256")
fi

uv run python scripts/build_h1b_salary_inputs.py "${builder_args[@]}" \
    2>&1 | tee logs/h1b_salary/preprocess.log

uv run llm-pipeline preflight \
    --config configs/h1b_title_ai_classification.yaml \
    --stage classification \
    --rows 10


==> anc/code/jobs/run_h1b_sample.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
OUT_DIR="${H1B_OUT_DIR:-$PROJECT_DIR/data/processed/h1b_salary_2023_2025_point_only}"
CLASSIFICATION_CSV="${H1B_CLASSIFICATION_CSV:-$PROJECT_DIR/outputs/llm_pipeline/h1b_fy2023_2025_title_ai_classification/classification/qwen36_27b/classification.csv}"
SAMPLING_MODE="${H1B_SAMPLING_MODE:-full-capacity}"
TARGET_TOTAL="${H1B_TARGET_TOTAL:-800}"
WEIGHT_MODE="${H1B_WEIGHT_MODE:-sqrt}"
MAX_PER_BLOCK="${H1B_MAX_PER_BLOCK:-0}"
ALLOW_SHORT="${H1B_ALLOW_SHORT:-0}"
SEED="${H1B_SAMPLE_SEED:-20260711}"

cd "$PROJECT_DIR"
mkdir -p "$OUT_DIR" logs/h1b_salary

sampler_args=(
    --full-data "$OUT_DIR/h1b_hygiene_ready.csv"
    --classification-csv "$CLASSIFICATION_CSV"
    --output-dir "$OUT_DIR"
    --prediction-template templates/h1b_salary_user.jinja
    --sampling-mode "$SAMPLING_MODE"
    --ai-threshold 0.70
    --non-ai-threshold 0.30
    --seed "$SEED"
)

case "$SAMPLING_MODE" in
    full-capacity)
        ;;
    target)
        sampler_args+=(
            --target-total "$TARGET_TOTAL"
            --weight-mode "$WEIGHT_MODE"
            --max-per-block "$MAX_PER_BLOCK"
        )
        if [[ "$ALLOW_SHORT" == "1" ]]; then
            sampler_args+=(--allow-short)
        fi
        ;;
    *)
        echo "Unsupported H1B_SAMPLING_MODE: $SAMPLING_MODE" >&2
        exit 2
        ;;
esac

uv run python scripts/materialize_and_sample_h1b_salary.py "${sampler_args[@]}" \
    2>&1 | tee logs/h1b_salary/sampling.log

uv run llm-pipeline preflight \
    --config configs/h1b_salary_prediction.yaml \
    --stage prediction \
    --rows 10


==> anc/code/jobs/run_h1b_title_crossover_closed_pipeline.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
CONFIG="${H1B_TITLE_CROSSOVER_CONFIG:-configs/h1b_salary_title_crossover.yaml}"

cd "$PROJECT_DIR"
mkdir -p logs/h1b_title_crossover

uv run python scripts/build_h1b_salary_title_crossover.py

CLOSED_RETRY_UNPARSED="${CLOSED_RETRY_UNPARSED:-1}" \
  CLOSED_ANALYZE=0 bash jobs/run_closed_validation.sh \
  "$CONFIG" openai anthropic gemini xai

if [[ "${CLOSED_CONFIRM_SPEND:-0}" == "1" ]]; then
  uv run python scripts/analyze_h1b_salary_title_crossover.py \
    --config "$CONFIG" \
    --mode closed \
    2>&1 | tee logs/h1b_title_crossover/closed_analysis.log

  uv run python scripts/analyze_h1b_salary_title_crossover.py \
    --config "$CONFIG" \
    --mode combined \
    2>&1 | tee logs/h1b_title_crossover/combined_analysis.log
fi


==> anc/code/jobs/run_h1b_title_crossover_open_pipeline.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
CONFIG="${H1B_TITLE_CROSSOVER_CONFIG:-configs/h1b_salary_title_crossover.yaml}"
RUN_TAG="${H1B_TITLE_CROSSOVER_RUN_TAG:-h1b_salary_title_crossover}"
MAX_MODEL_LEN="${H1B_TITLE_CROSSOVER_MAX_MODEL_LEN:-4096}"

cd "$PROJECT_DIR"
mkdir -p logs/h1b_title_crossover

uv run python scripts/build_h1b_salary_title_crossover.py

if [[ "${SKIP_PREDICTION:-0}" != "1" ]]; then
  TOTAL_GPUS="${TOTAL_GPUS:-8}" bash jobs/run_predictions_queue_8gpu.sh \
    "$CONFIG" \
    "$RUN_TAG" \
    "$MAX_MODEL_LEN"
fi

uv run python scripts/analyze_h1b_salary_title_crossover.py \
  --config "$CONFIG" \
  --mode open \
  2>&1 | tee logs/h1b_title_crossover/open_analysis.log


==> anc/code/jobs/run_ipeds_full_pipeline.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
SKIP_PREPROCESS="${SKIP_PREPROCESS:-0}"
SKIP_CLASSIFICATION="${SKIP_CLASSIFICATION:-0}"
SKIP_PREDICTION="${SKIP_PREDICTION:-0}"
CONFIG="${IPEDS_CONFIG:-configs/ipeds_completions.yaml}"
RUN_TAG="${IPEDS_RUN_TAG:-ipeds_completions_2022_2024}"
MAX_MODEL_LEN="${IPEDS_MAX_MODEL_LEN:-8192}"

cd "$PROJECT_DIR"
mkdir -p logs/ipeds

if [[ "$SKIP_PREPROCESS" != "1" ]]; then
    bash jobs/run_ipeds_preprocess.sh \
        2>&1 | tee logs/ipeds/preprocess.log
fi

if [[ "$SKIP_CLASSIFICATION" != "1" ]]; then
    uv run python scripts/materialize_ipeds_classification.py
    uv run llm-pipeline preflight \
        --config "$CONFIG" \
        --stage prediction \
        --rows 10
fi

if [[ "$SKIP_PREDICTION" != "1" ]]; then
    TOTAL_GPUS="${TOTAL_GPUS:-8}" bash jobs/run_predictions_queue_8gpu.sh \
        "$CONFIG" \
        "$RUN_TAG" \
        "$MAX_MODEL_LEN"
fi

uv run python scripts/run_ipeds_analysis.py \
    --config "$CONFIG" \
    2>&1 | tee logs/ipeds/analysis.log

echo "Full IPEDS pipeline completed."


==> anc/code/jobs/run_ipeds_preprocess.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
RAW_DIR="${IPEDS_RAW_DIR:-${PROJECT_DIR}/data/raw/ipeds}"
PROCESSED_DIR="${IPEDS_PROCESSED_DIR:-${PROJECT_DIR}/data/processed/ipeds_completions}"
REFERENCE_CSV="${IPEDS_REFERENCE_CSV:-${PROJECT_DIR}/data/reference/cip2020_computing_neighbors_v1.csv}"
REFERENCE_SHA256="${IPEDS_REFERENCE_SHA256:-a6f91c825c0453359aaae2e0c3ca81f553a4d7423e248d879af37b21ccb4f3b4}"
CONFIG="${IPEDS_CONFIG:-${PROJECT_DIR}/configs/ipeds_completions.yaml}"
MINIMUM_COMPLETIONS="${IPEDS_MINIMUM_COMPLETIONS:-0}"
OVERWRITE_DOWNLOADS="${IPEDS_OVERWRITE_DOWNLOADS:-0}"

read -r -a YEARS <<< "${IPEDS_YEARS:-2022 2023 2024}"

cd "$PROJECT_DIR"
mkdir -p "$RAW_DIR" "$PROCESSED_DIR" logs/ipeds

if [[ ! -f "$REFERENCE_CSV" ]]; then
    echo "Missing CIP reference file: $REFERENCE_CSV" >&2
    exit 2
fi

actual_reference_sha256="$(sha256sum "$REFERENCE_CSV" | cut -d' ' -f1)"
if [[ "$actual_reference_sha256" != "$REFERENCE_SHA256" ]]; then
    echo "CIP reference checksum mismatch: $REFERENCE_CSV" >&2
    echo "Expected: $REFERENCE_SHA256" >&2
    echo "Actual:   $actual_reference_sha256" >&2
    exit 2
fi

DOWNLOAD_ARGS=(
    --target-years "${YEARS[@]}"
    --output-dir "$RAW_DIR"
)
if [[ "$OVERWRITE_DOWNLOADS" == "1" ]]; then
    DOWNLOAD_ARGS+=(--overwrite)
fi

echo "===== IPEDS download ====="
echo "Years: ${YEARS[*]}"
uv run python scripts/download_ipeds_files.py "${DOWNLOAD_ARGS[@]}"

echo "===== IPEDS build ====="
uv run python scripts/build_ipeds_completions_dataset.py \
    --raw-dir "$RAW_DIR" \
    --years "${YEARS[@]}" \
    --cip-reference-csv "$REFERENCE_CSV" \
    --output-dir "$PROCESSED_DIR" \
    --minimum-completions "$MINIMUM_COMPLETIONS"

echo "===== IPEDS award-level normalization ====="
uv run python scripts/normalize_ipeds_award_levels.py \
    "$PROCESSED_DIR/ipeds_completions_master.csv" \
    "$PROCESSED_DIR/ipeds_completions_analysis.csv"

echo "===== IPEDS build validation ====="
uv run python - "$PROCESSED_DIR" "${YEARS[@]}" <<'PY'
from __future__ import annotations

import json
import sys
from pathlib import Path

import pandas as pd

processed_dir = Path(sys.argv[1])
expected_years = [int(value) for value in sys.argv[2:]]
dataset_path = processed_dir / "ipeds_completions_analysis.csv"
summary_path = processed_dir / "build_summary.json"

if not dataset_path.exists() or not summary_path.exists():
    raise FileNotFoundError("Expected IPEDS build outputs were not created.")

summary = json.loads(summary_path.read_text(encoding="utf-8"))
frame = pd.read_csv(
    dataset_path,
    dtype={
        "ROW_ID": "string",
        "UNITID": "string",
        "CIPCODE": "string",
        "AWLEVEL": "string",
    },
    low_memory=False,
)
required = {
    "ROW_ID",
    "YEAR",
    "UNITID",
    "CIPCODE",
    "CIP_TITLE",
    "IS_AI",
    "ACTUAL_COMPLETIONS",
    "PRIOR_YEAR_COMPLETIONS",
    "AWLEVEL",
    "AWARD_LEVEL",
    "CONTROL",
    "INSTSIZE",
    "OBEREG",
}
missing = sorted(required - set(frame.columns))
if missing:
    raise ValueError(f"Missing required columns: {missing}")
if frame.empty:
    raise ValueError("Analysis dataset is empty.")
if frame["ROW_ID"].isna().any() or frame["ROW_ID"].duplicated().any():
    raise ValueError("ROW_ID must be complete and unique.")
if sorted(pd.to_numeric(frame["YEAR"]).unique().tolist()) != sorted(expected_years):
    raise ValueError(
        f"Unexpected years: {sorted(frame['YEAR'].unique())}; "
        f"expected {expected_years}"
    )
if not set(pd.to_numeric(frame["IS_AI"]).unique()).issubset({0, 1}):
    raise ValueError("IS_AI must contain only 0 and 1.")
if int((pd.to_numeric(frame["IS_AI"]) == 1).sum()) == 0:
    raise ValueError("No AI rows were found.")
if int((pd.to_numeric(frame["IS_AI"]) == 0).sum()) == 0:
    raise ValueError("No non-AI rows were found.")
if pd.to_numeric(frame["ACTUAL_COMPLETIONS"], errors="coerce").isna().any():
    raise ValueError("ACTUAL_COMPLETIONS contains invalid values.")
if frame["AWARD_LEVEL"].isna().any():
    raise ValueError("AWARD_LEVEL contains missing values.")
opaque_award_labels = frame["AWARD_LEVEL"].astype("string").str.fullmatch(
    r"Award level\s+\d+", na=False
)
if opaque_award_labels.any():
    examples = (
        frame.loc[opaque_award_labels, ["AWLEVEL", "AWARD_LEVEL"]]
        .drop_duplicates()
        .head(20)
        .to_dict("records")
    )
    raise ValueError(f"Opaque AWARD_LEVEL labels remain after normalization: {examples}")

continuity = summary.get("prior_year_continuity")
if not isinstance(continuity, dict):
    raise ValueError("Build summary is missing the prior-year continuity audit.")
if int(continuity.get("rows_checked", 0)) < 1:
    raise ValueError("Prior-year continuity audit did not check any rows.")
if int(continuity.get("mismatches", -1)) != 0:
    raise ValueError(
        f"Prior-year continuity audit reported mismatches: {continuity}"
    )

print(json.dumps(summary, indent=2))
print("\nExposure counts:")
print(frame["EXPOSURE_GROUP"].value_counts(dropna=False).to_string())
print("\nAward levels:")
print(frame["AWARD_LEVEL"].value_counts(dropna=False).head(20).to_string())
print("\nActual-completion quantiles:")
print(
    pd.to_numeric(frame["ACTUAL_COMPLETIONS"], errors="coerce")
    .quantile([0, 0.01, 0.1, 0.5, 0.9, 0.99, 1])
    .to_string()
)
PY

echo "===== IPEDS cohort generation and verification ====="
uv run python scripts/freeze_ipeds_cohort.py \
    --config "$CONFIG"

echo "===== Prediction prompt preflight ====="
uv run llm-pipeline preflight \
    --config "$CONFIG" \
    --stage prediction \
    --rows 10

sha256sum \
    "$RAW_DIR/download_manifest.json" \
    "$PROCESSED_DIR/build_summary.json" \
    "$PROCESSED_DIR/ipeds_completions_analysis.csv" \
    "$REFERENCE_CSV" \
    "$PROJECT_DIR/outputs/analysis/ipeds_completions_2022_2024_validation/balanced_sample_ids_enhanced_design.csv" \
    "$PROJECT_DIR/outputs/analysis/ipeds_completions_2022_2024_validation/cohort_manifest.json" \
    "$CONFIG" \
    > "$PROCESSED_DIR/preprocess_inputs_outputs.sha256"

echo "IPEDS preprocessing completed."
echo "Dataset: $PROCESSED_DIR/ipeds_completions_analysis.csv"


==> anc/code/jobs/run_ipeds_shared_analysis.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
CONFIG="${CONFIG:-configs/ipeds_completions.yaml}"
OUTPUT_DIR="${OUTPUT_DIR:-outputs/analysis/ipeds_completions_2022_2024_shared_cohort}"
LOG_FILE="${LOG_FILE:-logs/ipeds/shared_cohort_analysis.log}"

cd "$PROJECT_DIR"
mkdir -p "$(dirname "$LOG_FILE")" "$OUTPUT_DIR"

uv run python scripts/freeze_ipeds_cohort.py \
    --config "$CONFIG" \
    --check

{
  uv run python scripts/analyze_ipeds_shared_cohort.py \
    --config "$CONFIG" \
    --closed-registry configs/closed_models.yaml \
    --output-dir "$OUTPUT_DIR"

  uv run python -m generic_llm_pipeline.ipeds_sensitivity \
    --config "$CONFIG" \
    --shared-output-dir "$OUTPUT_DIR"
} 2>&1 | tee "$LOG_FILE"


==> anc/code/jobs/run_predictions_queue_8gpu.sh <==
#!/usr/bin/env bash
set -Eeo pipefail

CONFIG="${1:?Usage: $0 CONFIG RUN_TAG MAX_MODEL_LEN}"
RUN_TAG="${2:?Usage: $0 CONFIG RUN_TAG MAX_MODEL_LEN}"
MAX_MODEL_LEN="${3:?Usage: $0 CONFIG RUN_TAG MAX_MODEL_LEN}"

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
TOTAL_GPUS="${TOTAL_GPUS:-8}"
BATCH_SIZE="${BATCH_SIZE:-64}"
GPU_MEMORY_UTILIZATION="${GPU_MEMORY_UTILIZATION:-0.90}"
LOG_DIR="${PROJECT_DIR}/logs/${RUN_TAG}"
STATUS_FILE="${LOG_DIR}/queue_status.tsv"

cd "$PROJECT_DIR"
mkdir -p "$LOG_DIR"

export PYTHONUNBUFFERED=1
export TOKENIZERS_PARALLELISM=false
export VLLM_WORKER_MULTIPROC_METHOD=spawn

if (( BASH_VERSINFO[0] < 5 )); then
    echo "Bash 5 or newer is required for wait -n -p." >&2
    exit 2
fi

mapfile -t JOB_LINES < <(
    uv run --no-sync python - "$CONFIG" <<'PY'
import sys
from pathlib import Path

from generic_llm_pipeline.config import load_config

config = load_config(Path(sys.argv[1]))
stage = config.get("prediction") or {}
if not stage.get("enabled", True):
    raise SystemExit("prediction is disabled")
for alias in stage.get("models", []):
    model = config["_models"][alias]
    print(f"{alias}\t{int(model.get('tensor_parallel_size', 1))}")
PY
)

if (( ${#JOB_LINES[@]} == 0 )); then
    echo "No prediction models are configured." >&2
    exit 2
fi

QUEUE_MODELS=()
QUEUE_GPU_COUNTS=()
for line in "${JOB_LINES[@]}"; do
    IFS=$'\t' read -r model gpu_count <<< "$line"
    if (( gpu_count < 1 || gpu_count > TOTAL_GPUS )); then
        echo "Invalid GPU requirement for ${model}: ${gpu_count}" >&2
        exit 2
    fi
    QUEUE_MODELS+=("$model")
    QUEUE_GPU_COUNTS+=("$gpu_count")
done

# Longest/widest jobs first, preserving configured order within equal sizes.
PENDING=()
for (( required=TOTAL_GPUS; required>=1; required-- )); do
    for index in "${!QUEUE_MODELS[@]}"; do
        if (( QUEUE_GPU_COUNTS[index] == required )); then
            PENDING+=("$index")
        fi
    done
done

FREE_GPUS=()
for (( gpu=0; gpu<TOTAL_GPUS; gpu++ )); do
    FREE_GPUS+=("$gpu")
done

declare -A PID_MODEL=()
declare -A PID_GPUS=()
declare -A PID_LOG=()
FAILED_MODELS=()
ALLOCATED_GPUS=""
FIT_POSITION=""
FIT_INDEX=""

printf "model\tgpus\ttp\tstatus\texit_code\tlog\n" > "$STATUS_FILE"

cleanup() {
    local signal="$1"
    echo "Received ${signal}; terminating active model processes." >&2
    for pid in "${!PID_MODEL[@]}"; do
        kill "$pid" 2>/dev/null || true
    done
    wait 2>/dev/null || true
    exit 130
}
trap 'cleanup SIGINT' INT
trap 'cleanup SIGTERM' TERM

allocate_gpus() {
    local required="$1"
    if (( ${#FREE_GPUS[@]} < required )); then
        return 1
    fi
    local selected=("${FREE_GPUS[@]:0:required}")
    FREE_GPUS=("${FREE_GPUS[@]:required}")
    ALLOCATED_GPUS="$(IFS=,; echo "${selected[*]}")"
}

release_gpus() {
    local gpu_list="$1"
    local returned=()
    IFS=',' read -r -a returned <<< "$gpu_list"
    mapfile -t FREE_GPUS < <(
        printf '%s\n' "${FREE_GPUS[@]}" "${returned[@]}" \
        | awk 'NF' \
        | sort -n
    )
}

find_fitting_job() {
    FIT_POSITION=""
    FIT_INDEX=""
    local position index required
    for position in "${!PENDING[@]}"; do
        index="${PENDING[$position]}"
        required="${QUEUE_GPU_COUNTS[$index]}"
        if (( required <= ${#FREE_GPUS[@]} )); then
            FIT_POSITION="$position"
            FIT_INDEX="$index"
            return 0
        fi
    done
    return 1
}

start_job() {
    local index="$1"
    local model="${QUEUE_MODELS[$index]}"
    local required="${QUEUE_GPU_COUNTS[$index]}"
    allocate_gpus "$required"
    local gpu_list="$ALLOCATED_GPUS"
    local log="${LOG_DIR}/${model}.log"

    {
        echo
        echo "============================================================"
        echo "Started:       $(date --iso-8601=seconds)"
        echo "Model:         ${model}"
        echo "GPUs:          ${gpu_list}"
        echo "TP size:       ${required}"
        echo "Config:        ${CONFIG}"
        echo "Max model len: ${MAX_MODEL_LEN}"
        echo "============================================================"
    } >> "$log"

    CUDA_VISIBLE_DEVICES="$gpu_list" \
    uv run --no-sync llm-pipeline run \
        --config "$CONFIG" \
        --stage prediction \
        --model "$model" \
        --tensor-parallel-size "$required" \
        --batch-size "$BATCH_SIZE" \
        --max-model-len "$MAX_MODEL_LEN" \
        --gpu-memory-utilization "$GPU_MEMORY_UTILIZATION" \
        >> "$log" 2>&1 &

    local pid=$!
    PID_MODEL["$pid"]="$model"
    PID_GPUS["$pid"]="$gpu_list"
    PID_LOG["$pid"]="$log"
    printf "%s\t%s\t%s\trunning\t-\t%s\n" \
        "$model" "$gpu_list" "$required" "$log" >> "$STATUS_FILE"
    echo "Started ${model}: PID=${pid}, GPUs=${gpu_list}, TP=${required}"
}

wait_for_one_job() {
    local running_pids=("${!PID_MODEL[@]}")
    local finished_pid=""
    local exit_code

    set +e
    wait -n -p finished_pid "${running_pids[@]}"
    exit_code=$?
    set -e

    if [[ -z "$finished_pid" ]]; then
        echo "Unable to identify the completed child process." >&2
        return 1
    fi

    local model="${PID_MODEL[$finished_pid]}"
    local gpu_list="${PID_GPUS[$finished_pid]}"
    local log="${PID_LOG[$finished_pid]}"
    local gpu_array=()
    IFS=',' read -r -a gpu_array <<< "$gpu_list"
    local tp="${#gpu_array[@]}"

    release_gpus "$gpu_list"
    unset 'PID_MODEL[$finished_pid]'
    unset 'PID_GPUS[$finished_pid]'
    unset 'PID_LOG[$finished_pid]'

    if (( exit_code == 0 )); then
        echo "Completed ${model}; released GPUs ${gpu_list}"
        printf "%s\t%s\t%s\tcompleted\t%s\t%s\n" \
            "$model" "$gpu_list" "$tp" "$exit_code" "$log" >> "$STATUS_FILE"
    else
        echo "FAILED ${model}, exit=${exit_code}; inspect ${log}" >&2
        FAILED_MODELS+=("$model")
        printf "%s\t%s\t%s\tfailed\t%s\t%s\n" \
            "$model" "$gpu_list" "$tp" "$exit_code" "$log" >> "$STATUS_FILE"
    fi
}

echo "Project:       ${PROJECT_DIR}"
echo "Config:        ${CONFIG}"
echo "Run tag:       ${RUN_TAG}"
echo "Max model len: ${MAX_MODEL_LEN}"
echo "Total GPUs:    ${TOTAL_GPUS}"
echo "Logs:          ${LOG_DIR}"

while (( ${#PENDING[@]} > 0 || ${#PID_MODEL[@]} > 0 )); do
    while find_fitting_job; do
        start_job "$FIT_INDEX"
        unset 'PENDING[FIT_POSITION]'
        PENDING=("${PENDING[@]}")
    done

    if (( ${#PID_MODEL[@]} > 0 )); then
        wait_for_one_job
    elif (( ${#PENDING[@]} > 0 )); then
        echo "Pending jobs remain but none fits the available GPUs." >&2
        exit 1
    fi
done

echo "Queue finished: $(date --iso-8601=seconds)"
echo "Status file: ${STATUS_FILE}"
if (( ${#FAILED_MODELS[@]} > 0 )); then
    echo "Failed models: ${FAILED_MODELS[*]}" >&2
    exit 1
fi
echo "All models completed successfully."


==> anc/code/jobs/run_recommendation_closed_pipeline.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
CONFIG="${RECOMMENDATION_CONFIG:-configs/recommendation_ai_prioritization.yaml}"

cd "$PROJECT_DIR"
mkdir -p logs/recommendation

uv run --no-sync python scripts/build_recommendation_prompt_dataset.py

CLOSED_ANALYZE=0 bash jobs/run_closed_validation.sh \
  "$CONFIG" openai anthropic gemini xai

if [[ "${CLOSED_CONFIRM_SPEND:-0}" == "1" ]]; then
  uv run --no-sync python scripts/analyze_recommendation_bias.py \
    --config "$CONFIG" \
    --mode closed \
    --overrides-csv data/reference/recommendation_coding_overrides.csv \
    2>&1 | tee logs/recommendation/closed_analysis.log

  if [[ "${RECOMMENDATION_COMBINED_ANALYZE:-0}" == "1" ]]; then
    bash jobs/run_recommendation_combined_analysis.sh
  fi
fi

echo "Closed-model recommendation experiment completed."


==> anc/code/jobs/run_recommendation_combined_analysis.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
CONFIG="${RECOMMENDATION_CONFIG:-configs/recommendation_ai_prioritization.yaml}"

cd "$PROJECT_DIR"
mkdir -p logs/recommendation

uv run --no-sync python scripts/analyze_recommendation_bias.py \
  --config "$CONFIG" \
  --mode combined \
  --overrides-csv data/reference/recommendation_coding_overrides.csv \
  2>&1 | tee logs/recommendation/combined_analysis.log

echo "Combined 11-model recommendation analysis completed."


==> anc/code/jobs/run_recommendation_open_pipeline.sh <==
#!/usr/bin/env bash
set -Eeuo pipefail

PROJECT_DIR="${PROJECT_DIR:-$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)}"
CONFIG="${RECOMMENDATION_CONFIG:-configs/recommendation_ai_prioritization.yaml}"
RUN_TAG="${RECOMMENDATION_RUN_TAG:-recommendation_ai_prioritization_100}"
MAX_MODEL_LEN="${RECOMMENDATION_MAX_MODEL_LEN:-4096}"

cd "$PROJECT_DIR"
mkdir -p logs/recommendation

uv run python scripts/build_recommendation_prompt_dataset.py

if [[ "${SKIP_PREDICTION:-0}" != "1" ]]; then
  TOTAL_GPUS="${TOTAL_GPUS:-8}" bash jobs/run_predictions_queue_8gpu.sh \
    "$CONFIG" \
    "$RUN_TAG" \
    "$MAX_MODEL_LEN"
fi

uv run python scripts/analyze_recommendation_bias.py \
  --config "$CONFIG" \
  --mode open \
  --overrides-csv data/reference/recommendation_coding_overrides.csv \
  2>&1 | tee logs/recommendation/open_analysis.log

echo "Open-weight recommendation experiment completed."


==> anc/code/pyproject.toml <==
[build-system]
requires = ["hatchling>=1.25"]
build-backend = "hatchling.build"

[project]
name = "generic-llm-experiment-pipeline"
version = "0.8.2"
description = "Config-driven, resumable vLLM classification and numeric-prediction experiments"
readme = "README.md"
requires-python = ">=3.12"
dependencies = [
  "jinja2>=3.1",
  "numpy>=1.26",
  "packaging>=24.0",
  "pandas>=2.2",
  "pyyaml>=6.0",
  "scipy>=1.13",
  "statsmodels>=0.14",
  "httpx>=0.27",
  "vllm>=0.20.0",
  "openpyxl>=3.1.5",
  "matplotlib>=3.11.1",
]

[project.scripts]
llm-pipeline = "generic_llm_pipeline.cli:main"

[tool.hatch.build.targets.wheel]
packages = ["src/generic_llm_pipeline"]


==> anc/code/scripts/analyze_h1b_salary_title_crossover.py <==
#!/usr/bin/env python3
"""Analyze the controlled H-1B job-title intervention.

Paper traceability
------------------
- Main paper, "Salaries" / controlled title intervention: computes the
  within-context log prediction ratio for the AI-related title versus the
  matched non-AI title while all other prompt-visible fields are fixed.
- The two context-specific log ratios and all requested models are averaged
  within matched pair, giving every one of the 495 pairs equal weight.
- The paper reports both the prediction change, ``100 * (exp(mean_d) - 1)``,
  and its multiplicative excess over the matched observed salary premium,
  ``100 * (exp(mean_d - mean_s) - 1)``.
- Confidence intervals and two-sided bootstrap p-values resample matched pairs,
  preserving both contexts and every included model within a resampled pair.

Run:
    uv run python scripts/analyze_h1b_salary_title_crossover.py --help
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path
from typing import Any

import numpy as np
import pandas as pd

from generic_llm_pipeline.closed_models import resolve_provider_specs
from generic_llm_pipeline.closed_runner import provider_dir
from generic_llm_pipeline.config import load_config
from generic_llm_pipeline.runner import output_dir
from generic_llm_pipeline.utils import atomic_write_json, sha256_file, utc_now_iso

PREDICTION_COLUMN = "predicted_annual_salary_usd"


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Analyze the controlled H-1B job-title intervention."
    )
    parser.add_argument(
        "--config",
        type=Path,
        default=Path("configs/h1b_salary_title_crossover.yaml"),
    )
    parser.add_argument("--mode", choices=["open", "closed", "combined"], required=True)
    parser.add_argument("--output-dir", type=Path, default=None)
    parser.add_argument("--bootstrap-reps", type=int, default=4000)
    parser.add_argument("--seed", type=int, default=20260725)
    return parser.parse_args()


def model_sources(config: dict[str, Any], mode: str) -> list[dict[str, Any]]:
    sources: list[dict[str, Any]] = []
    if mode in {"open", "combined"}:
        for alias in config["prediction"]["models"]:
            sources.append(
                {
                    "model_alias": alias,
                    "model_family": "open_weight",
                    "path": output_dir(config, "prediction", alias) / "predictions.csv",
                }
            )
    if mode in {"closed", "combined"}:
        _, specs = resolve_provider_specs(config, registry_path=None, providers=None)
        for spec in specs:
            sources.append(
                {
                    "model_alias": spec.alias,
                    "model_family": "closed",
                    "path": provider_dir(config, spec) / "predictions.csv",
                }
            )
    return sources


def load_predictions(
    config: dict[str, Any], mode: str
) -> tuple[pd.DataFrame, list[dict[str, Any]]]:
    dataset = pd.read_csv(
        config["_input_csv"],
        dtype={
            "ROW_ID": "string",
            "TITLE_PAIR_ID": "string",
            "BASE_CONTEXT_ID": "string",
        },
        low_memory=False,
    )
    if len(dataset) != 1980 or dataset["ROW_ID"].duplicated().any():
        raise ValueError("Title-intervention dataset must contain 1,980 unique rows.")
    if dataset["TITLE_PAIR_ID"].nunique() != 495:
        raise ValueError("Title-intervention dataset must contain 495 matched pairs.")

    expected_ids = set(dataset["ROW_ID"].astype(str))
    frames: list[pd.DataFrame] = []
    manifest: list[dict[str, Any]] = []

    for source in model_sources(config, mode):
        path = Path(source["path"])
        if not path.exists():
            raise FileNotFoundError(path)
        predictions = pd.read_csv(path, dtype={"ROW_ID": "string"}, low_memory=False)
        if predictions["ROW_ID"].duplicated().any():
            raise ValueError(f"Duplicate ROW_ID values in {path}")
        actual_ids = set(predictions["ROW_ID"].astype(str))
        if actual_ids != expected_ids:
            raise ValueError(
                f"{source['model_alias']} coverage mismatch: "
                f"missing={len(expected_ids - actual_ids)}, "
                f"extra={len(actual_ids - expected_ids)}"
            )
        if PREDICTION_COLUMN not in predictions.columns:
            raise ValueError(f"Missing {PREDICTION_COLUMN} in {path}")

        output_columns = ["ROW_ID", PREDICTION_COLUMN]
        if "model_id" in predictions.columns:
            output_columns.append("model_id")
        merged = dataset.merge(
            predictions[output_columns], on="ROW_ID", validate="one_to_one"
        )
        merged[PREDICTION_COLUMN] = pd.to_numeric(
            merged[PREDICTION_COLUMN], errors="coerce"
        )
        invalid = merged[PREDICTION_COLUMN].isna() | merged[PREDICTION_COLUMN].le(0)
        if invalid.any():
            raise RuntimeError(
                f"{source['model_alias']} has {int(invalid.sum())} invalid salary predictions."
            )
        model_ids = (
            merged.get("model_id", pd.Series(dtype=object))
            .dropna()
            .astype(str)
            .unique()
        )
        merged["MODEL_ID"] = (
            model_ids[0] if len(model_ids) == 1 else source["model_alias"]
        )
        merged["MODEL_ALIAS"] = source["model_alias"]
        merged["MODEL_FAMILY"] = source["model_family"]
        frames.append(merged)
        manifest.append(
            {
                **source,
                "path": str(path.resolve()),
                "sha256": sha256_file(path),
                "rows": len(merged),
            }
        )

    return pd.concat(frames, ignore_index=True), manifest


def build_context_effects(panel: pd.DataFrame) -> pd.DataFrame:
    """Compute the AI-title versus non-AI-title contrast within fixed context."""
    keys = [
        "MODEL_ALIAS",
        "MODEL_ID",
        "MODEL_FAMILY",
        "TITLE_PAIR_ID",
        "BASE_CONTEXT_ID",
        "CONTEXT_ORIGINAL_IS_AI",
        "PREVAILING_ANNUAL_WAGE_USD",
    ]
    rows: list[dict[str, Any]] = []
    for values, group in panel.groupby(keys, sort=False, dropna=False):
        assignments = set(group["ASSIGNED_TITLE_IS_AI"].astype(int))
        if len(group) != 2 or assignments != {0, 1}:
            raise ValueError(f"Incomplete title assignments for context {values}")
        ai_pred = float(
            group.loc[
                group["ASSIGNED_TITLE_IS_AI"].astype(int).eq(1), PREDICTION_COLUMN
            ].iloc[0]
        )
        non_ai_pred = float(
            group.loc[
                group["ASSIGNED_TITLE_IS_AI"].astype(int).eq(0), PREDICTION_COLUMN
            ].iloc[0]
        )
        log_effect = float(np.log(ai_pred) - np.log(non_ai_pred))
        rows.append(
            {
                **dict(zip(keys, values, strict=True)),
                "AI_TITLE_PREDICTION": ai_pred,
                "NON_AI_TITLE_PREDICTION": non_ai_pred,
                "LOG_PREDICTION_EFFECT": log_effect,
                "PREDICTED_SALARY_INCREASE_PCT": 100.0 * np.expm1(log_effect),
            }
        )

    effects = pd.DataFrame(rows)
    expected = int(panel.groupby("MODEL_ALIAS")["BASE_CONTEXT_ID"].nunique().sum())
    if len(effects) != expected:
        raise RuntimeError(f"Expected {expected} model-context effects, found {len(effects)}.")
    return effects


def build_pair_effects(context_effects: pd.DataFrame) -> pd.DataFrame:
    """Average both contexts and attach the observed matched-pair premium."""
    keys = ["MODEL_ALIAS", "MODEL_ID", "MODEL_FAMILY", "TITLE_PAIR_ID"]
    rows: list[dict[str, Any]] = []
    for values, group in context_effects.groupby(keys, sort=False, dropna=False):
        if group["BASE_CONTEXT_ID"].nunique() != 2:
            raise RuntimeError("Every model-pair effect must average exactly two contexts.")
        if set(group["CONTEXT_ORIGINAL_IS_AI"].astype(int)) != {0, 1}:
            raise RuntimeError("Each matched pair must contain one AI and one non-AI context.")

        actual_by_context = (
            group.groupby("CONTEXT_ORIGINAL_IS_AI", sort=False)[
                "PREVAILING_ANNUAL_WAGE_USD"
            ]
            .first()
            .astype(float)
        )
        if (actual_by_context <= 0).any():
            raise RuntimeError("Observed salaries must be positive for log-ratio analysis.")

        log_prediction_effect = float(group["LOG_PREDICTION_EFFECT"].mean())
        observed_log_premium = float(
            np.log(actual_by_context.loc[1]) - np.log(actual_by_context.loc[0])
        )
        excess_log_effect = log_prediction_effect - observed_log_premium
        rows.append(
            {
                **dict(zip(keys, values, strict=True)),
                "LOG_PREDICTION_EFFECT": log_prediction_effect,
                "PREDICTED_SALARY_INCREASE_PCT": 100.0
                * np.expm1(log_prediction_effect),
                "OBSERVED_LOG_SALARY_PREMIUM": observed_log_premium,
                "OBSERVED_SALARY_PREMIUM_PCT": 100.0
                * np.expm1(observed_log_premium),
                "EXCESS_LOG_EFFECT": excess_log_effect,
                "MULTIPLICATIVE_EXCESS_PCT": 100.0 * np.expm1(excess_log_effect),
                "CONTEXTS": 2,
            }
        )
    return pd.DataFrame(rows)


def _pair_level_values(pair_effects: pd.DataFrame) -> pd.DataFrame:
    """Average model effects within pair while retaining one observed premium."""
    observed_counts = pair_effects.groupby("TITLE_PAIR_ID")[
        "OBSERVED_LOG_SALARY_PREMIUM"
    ].nunique()
    if not observed_counts.eq(1).all():
        raise RuntimeError("Observed salary premium must be invariant across models.")

    values = (
        pair_effects.groupby("TITLE_PAIR_ID", sort=False)
        .agg(
            LOG_PREDICTION_EFFECT=("LOG_PREDICTION_EFFECT", "mean"),
            OBSERVED_LOG_SALARY_PREMIUM=("OBSERVED_LOG_SALARY_PREMIUM", "first"),
            MODELS=("MODEL_ALIAS", "nunique"),
        )
        .reset_index()
    )
    expected_models = int(pair_effects["MODEL_ALIAS"].nunique())
    if not values["MODELS"].eq(expected_models).all():
        raise RuntimeError("Incomplete model coverage within at least one matched pair.")
    values["EXCESS_LOG_EFFECT"] = (
        values["LOG_PREDICTION_EFFECT"]
        - values["OBSERVED_LOG_SALARY_PREMIUM"]
    )
    return values


def _bootstrap_p_value(samples: np.ndarray) -> float:
    """Two-sided bootstrap sign p-value with a finite-sample correction."""
    lower = (float(np.count_nonzero(samples <= 0.0)) + 1.0) / (len(samples) + 1.0)
    upper = (float(np.count_nonzero(samples >= 0.0)) + 1.0) / (len(samples) + 1.0)
    return float(min(1.0, 2.0 * min(lower, upper)))


def bootstrap_pair_summary(
    pair_effects: pd.DataFrame, *, reps: int, seed: int
) -> dict[str, float]:
    values = _pair_level_values(pair_effects)
    arrays = {
        column: values[column].to_numpy(dtype=float)
        for column in (
            "LOG_PREDICTION_EFFECT",
            "OBSERVED_LOG_SALARY_PREMIUM",
            "EXCESS_LOG_EFFECT",
        )
    }
    estimates = {column: float(array.mean()) for column, array in arrays.items()}

    rng = np.random.default_rng(seed)
    boot = {column: np.empty(reps, dtype=float) for column in arrays}
    for rep in range(reps):
        indices = rng.integers(0, len(values), size=len(values))
        for column, array in arrays.items():
            boot[column][rep] = float(array[indices].mean())

    result: dict[str, float] = {}
    prefixes = {
        "LOG_PREDICTION_EFFECT": "predicted_increase",
        "OBSERVED_LOG_SALARY_PREMIUM": "observed_premium",
        "EXCESS_LOG_EFFECT": "multiplicative_excess",
    }
    for column, prefix in prefixes.items():
        low, high = np.percentile(boot[column], [2.5, 97.5])
        result[f"mean_{column.lower()}"] = estimates[column]
        result[f"{prefix}_pct"] = 100.0 * np.expm1(estimates[column])
        result[f"{prefix}_ci95_low"] = 100.0 * np.expm1(float(low))
        result[f"{prefix}_ci95_high"] = 100.0 * np.expm1(float(high))
        result[f"{prefix}_p_value"] = _bootstrap_p_value(boot[column])
    return result


def summarize_groups(pair_effects: pd.DataFrame, *, reps: int, seed: int) -> pd.DataFrame:
    groups = {
        "all_models": pair_effects,
        **{
            str(family): frame
            for family, frame in pair_effects.groupby("MODEL_FAMILY", sort=False)
        },
    }
    rows: list[dict[str, Any]] = []
    for offset, (name, frame) in enumerate(groups.items()):
        rows.append(
            {
                "model_group": name,
                "n_models": int(frame["MODEL_ALIAS"].nunique()),
                "n_title_pairs": int(frame["TITLE_PAIR_ID"].nunique()),
                **bootstrap_pair_summary(frame, reps=reps, seed=seed + offset),
            }
        )
    return pd.DataFrame(rows)


def summarize_models(pair_effects: pd.DataFrame, *, reps: int, seed: int) -> pd.DataFrame:
    rows: list[dict[str, Any]] = []
    for offset, (alias, frame) in enumerate(
        pair_effects.groupby("MODEL_ALIAS", sort=False)
    ):
        rows.append(
            {
                "model_alias": alias,
                "model_id": frame["MODEL_ID"].iloc[0],
                "model_family": frame["MODEL_FAMILY"].iloc[0],
                "n_title_pairs": int(frame["TITLE_PAIR_ID"].nunique()),
                **bootstrap_pair_summary(frame, reps=reps, seed=seed + offset),
            }
        )
    return pd.DataFrame(rows)


def main() -> None:
    args = parse_args()
    if args.bootstrap_reps < 500:
        raise ValueError("--bootstrap-reps must be at least 500.")
    config = load_config(args.config)
    out_dir = args.output_dir or Path(
        f"outputs/analysis/h1b_salary_title_crossover_{args.mode}"
    )
    out_dir.mkdir(parents=True, exist_ok=True)

    panel, sources = load_predictions(config, args.mode)
    context_effects = build_context_effects(panel)
    pair_effects = build_pair_effects(context_effects)
    groups = summarize_groups(pair_effects, reps=args.bootstrap_reps, seed=args.seed)
    models = summarize_models(
        pair_effects, reps=args.bootstrap_reps, seed=args.seed + 10000
    )

    panel.to_csv(out_dir / "prediction_panel.csv", index=False)
    context_effects.to_csv(out_dir / "context_effects.csv", index=False)
    pair_effects.to_csv(out_dir / "model_pair_effects.csv", index=False)
    groups.to_csv(out_dir / "group_pair_bootstrap.csv", index=False)
    models.to_csv(out_dir / "model_pair_bootstrap.csv", index=False)

    manifest = {
        "experiment": config["experiment"]["name"],
        "mode": args.mode,
        "created_at_utc": utc_now_iso(),
        "models": int(pair_effects["MODEL_ALIAS"].nunique()),
        "title_pairs": int(pair_effects["TITLE_PAIR_ID"].nunique()),
        "base_contexts": int(context_effects["BASE_CONTEXT_ID"].nunique()),
        "prediction_estimand": (
            "Mean within-context log predicted-salary ratio for the AI title "
            "versus the matched non-AI title, averaged across two contexts and "
            "models within pair, then equally across matched pairs."
        ),
        "observed_benchmark": (
            "Mean matched AI-minus-non-AI log prevailing-wage difference, with "
            "the same equal pair weighting."
        ),
        "excess_estimand": (
            "Prediction mean log ratio minus observed mean log salary premium; "
            "reported as 100 * (exp(difference) - 1)."
        ),
        "primary_interpretation": (
            "The within-context contrast identifies the causal effect of assigning "
            "the complete title on the model prediction. It does not identify the "
            "counterfactual true salary or substituted-title prediction error."
        ),
        "inference": (
            "Nonparametric bootstrap over the 495 matched pairs, preserving all "
            "models and both fixed contexts within each resampled pair."
        ),
        "bootstrap_reps": args.bootstrap_reps,
        "seed": args.seed,
        "sources": sources,
        "output_dir": str(out_dir.resolve()),
    }
    atomic_write_json(out_dir / "analysis_manifest.json", manifest)
    print(json.dumps(manifest, indent=2))
    print("\nGROUP RESULTS")
    print(groups.to_string(index=False))
    print("\nMODEL RESULTS")
    print(models.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/scripts/analyze_ipeds_shared_cohort.py <==
#!/usr/bin/env python3
"""Reproducible IPEDS analysis shared by open and closed model families.

The frozen cohort CSV is the single source of truth for both sampling blocks and
included ROW_IDs. Inference is clustered by the longitudinal institution,
program, and award-level series, not by the unique row/year identifier.

The script also evaluates within-cohort robustness specifications over the same
resolved open, closed, and combined prediction panels. No additional inference
is required for these analyses.

Run:
    uv run python scripts/analyze_ipeds_shared_cohort.py --help
"""

from __future__ import annotations

import argparse
import inspect
import itertools
import json
import math
from pathlib import Path
from typing import Any, Iterable

import numpy as np
import pandas as pd
import statsmodels
import statsmodels.api as sm

from generic_llm_pipeline.analysis import prediction_path_for_model
from generic_llm_pipeline.closed_models import resolve_provider_specs
from generic_llm_pipeline.closed_runner import resolve_provider_prediction_path
from generic_llm_pipeline.config import load_config, resolve_path
from generic_llm_pipeline.ipeds import canonical_integer_text, canonical_program_series
from generic_llm_pipeline.runner import load_dataset
from generic_llm_pipeline.sampling import build_balanced_sample
from generic_llm_pipeline.utils import atomic_write_json, sha256_file, sha256_object, utc_now_iso


GROUP_COL = "_exposure_group"
BLOCK_COL = "_analysis_block"
SERIES_COL = "_program_series"
PRIOR_COL = "LOG1P_PRIOR_COMPLETIONS"
PRIOR_RECORD_COL = "HAS_PRIOR_YEAR_RECORD"
ORIGINAL_PRIOR_BIN = "PRIOR_COMPLETIONS_BIN"
TIGHT_PRIOR_BIN = "_tight_prior_bin"
BASE_BLOCK_COLUMNS = ["YEAR", "AWLEVEL", "CONTROL", "INSTSIZE", "OBEREG"]
CORE_NEIGHBORS = {
    "11.0101",  # Computer and Information Sciences, General
    "11.0103",  # Information Technology
    "11.0104",  # Informatics
    "11.0199",  # Computer and Information Sciences, Other
    "11.0701",  # Computer Science
}
CS_ONLY = {"11.0701"}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Analyze open, closed, and combined IPEDS predictions on one frozen "
            "cohort, with identical block effects and longitudinal clusters."
        )
    )
    parser.add_argument("--config", type=Path, default=Path("configs/ipeds_completions.yaml"))
    parser.add_argument("--closed-registry", type=Path, default=Path("configs/closed_models.yaml"))
    parser.add_argument("--output-dir", type=Path, default=None)
    return parser.parse_args()


def _path(value: Path, *, base: Path) -> Path:
    return value.expanduser().resolve() if value.is_absolute() else (base / value).resolve()


def _canonical_series_from_row_id(row_ids: pd.Series) -> tuple[pd.Series, pd.DataFrame]:
    parts = row_ids.astype("string").str.split(":", expand=True)
    if parts.shape[1] != 4:
        raise ValueError("IPEDS ROW_ID must be YEAR:UNITID:CIPCODE:AWLEVEL.")
    parts.columns = ["YEAR", "UNITID", "CIPCODE", "AWLEVEL"]
    parts["YEAR"] = canonical_integer_text(parts["YEAR"], field="ROW_ID year")
    parts["UNITID"] = canonical_integer_text(parts["UNITID"], field="ROW_ID UNITID")
    parts["CIPCODE"] = parts["CIPCODE"].astype("string").str.strip()
    if parts["CIPCODE"].isna().any() or parts["CIPCODE"].eq("").any():
        raise ValueError("IPEDS ROW_ID CIPCODE values must be nonempty.")
    parts["AWLEVEL"] = canonical_integer_text(parts["AWLEVEL"], field="ROW_ID AWLEVEL")
    series = canonical_program_series(parts["UNITID"], parts["CIPCODE"], parts["AWLEVEL"])
    return series, parts


def normalize_cip_code(series: pd.Series) -> pd.Series:
    """Normalize six-digit CIP codes while preserving the decimal point."""
    return (
        series.astype("string")
        .str.strip()
        .str.replace(r"\.0+$", "", regex=True)
        .str.zfill(7)
    )


def tight_prior_bin(value: Any) -> str:
    """Return the tighter prior-completion bins used in robustness analysis."""
    if value is None or pd.isna(value):
        return "missing"
    x = float(value)
    bounds = [
        (0, 0, "0"),
        (1, 1, "1"),
        (2, 2, "2"),
        (3, 4, "3-4"),
        (5, 7, "5-7"),
        (8, 10, "8-10"),
        (11, 15, "11-15"),
        (16, 25, "16-25"),
        (26, 40, "26-40"),
        (41, 60, "41-60"),
        (61, 100, "61-100"),
        (101, 200, "101-200"),
        (201, math.inf, "201+"),
    ]
    for low, high, label in bounds:
        if low <= x <= high:
            return label
    return "missing"


def load_frozen_cohort(config: dict[str, Any]) -> tuple[pd.DataFrame, Path, dict[str, Any]]:
    cohort_cfg = config.get("cohort")
    if not isinstance(cohort_cfg, dict) or not cohort_cfg.get("enabled", True):
        raise ValueError("IPEDS shared analysis requires an enabled frozen cohort.")

    config_dir = Path(config["_config_dir"])
    path = resolve_path(config_dir, cohort_cfg["ids_csv"])
    id_col = str(cohort_cfg.get("id_column", config["dataset"]["id_col"]))
    group_col = str(cohort_cfg.get("group_column", GROUP_COL))
    block_col = str(cohort_cfg.get("block_column", BLOCK_COL))
    cohort = pd.read_csv(path, dtype={id_col: "string"}, low_memory=False)
    if id_col != "ROW_ID":
        cohort = cohort.rename(columns={id_col: "ROW_ID"})
    if group_col != GROUP_COL:
        cohort = cohort.rename(columns={group_col: GROUP_COL})
    if block_col != BLOCK_COL:
        cohort = cohort.rename(columns={block_col: BLOCK_COL})

    required = {"ROW_ID", GROUP_COL, BLOCK_COL}
    missing = required - set(cohort.columns)
    if missing:
        raise ValueError(f"Frozen cohort lacks columns: {sorted(missing)}")
    if cohort["ROW_ID"].isna().any() or cohort["ROW_ID"].duplicated().any():
        raise ValueError("Frozen cohort ROW_ID values must be complete and unique.")
    cohort["ROW_ID"] = cohort["ROW_ID"].astype(str)

    observed_hash = sha256_file(path)
    expected_hash = cohort_cfg.get("ids_sha256")
    if expected_hash and observed_hash != str(expected_hash):
        raise RuntimeError(
            f"Frozen cohort hash mismatch: expected {expected_hash}, found {observed_hash}."
        )
    expected_rows = cohort_cfg.get("expected_rows")
    if expected_rows is not None and len(cohort) != int(expected_rows):
        raise RuntimeError(f"Frozen cohort has {len(cohort)} rows; expected {expected_rows}.")
    counts = cohort[GROUP_COL].astype(str).value_counts().to_dict()
    expected_counts = {
        str(key): int(value)
        for key, value in (cohort_cfg.get("expected_group_counts") or {}).items()
    }
    if expected_counts and counts != expected_counts:
        raise RuntimeError(f"Frozen cohort group counts are {counts}; expected {expected_counts}.")
    blocks = int(cohort[BLOCK_COL].nunique())
    expected_blocks = cohort_cfg.get("expected_mixed_blocks")
    if expected_blocks is not None and blocks != int(expected_blocks):
        raise RuntimeError(f"Frozen cohort has {blocks} blocks; expected {expected_blocks}.")

    cohort[SERIES_COL], row_id_parts = _canonical_series_from_row_id(cohort["ROW_ID"])
    for column in ("YEAR", "AWLEVEL"):
        if column not in cohort:
            continue
        observed = canonical_integer_text(cohort[column], field=f"cohort {column}")
        mismatch = observed.ne(row_id_parts[column])
        if mismatch.any():
            examples = cohort.loc[mismatch, ["ROW_ID", column]].head(10).to_dict("records")
            raise ValueError(f"Frozen cohort {column} disagrees with ROW_ID, e.g. {examples}")

    clusters = int(cohort[SERIES_COL].nunique())
    expected_clusters = cohort_cfg.get("expected_longitudinal_clusters")
    if expected_clusters is not None and clusters != int(expected_clusters):
        raise RuntimeError(
            f"Frozen cohort has {clusters} canonical longitudinal clusters; "
            f"expected {expected_clusters}."
        )
    metadata = {
        "path": str(path),
        "sha256": observed_hash,
        "rows": int(len(cohort)),
        "group_counts": {str(key): int(value) for key, value in counts.items()},
        "sampling_blocks": blocks,
        "longitudinal_clusters": clusters,
        "longitudinal_cluster_key": "canonical UNITID + CIPCODE + numeric AWLEVEL",
    }
    return cohort, path, metadata


def enrich_analysis_frames(
    cohort: pd.DataFrame,
    dataset: pd.DataFrame,
) -> tuple[pd.DataFrame, pd.DataFrame]:
    """Attach all fields needed by primary and within-cohort robustness analyses."""
    required_dataset_columns = {
        "ROW_ID",
        "IS_AI",
        "ACTUAL_COMPLETIONS",
        PRIOR_COL,
        "YEAR",
        "AWLEVEL",
        "CIPCODE",
        "CONTROL",
        "INSTSIZE",
        "OBEREG",
        PRIOR_RECORD_COL,
        ORIGINAL_PRIOR_BIN,
        "PRIOR_YEAR_COMPLETIONS",
    }
    missing = required_dataset_columns - set(dataset.columns)
    if missing:
        raise ValueError(f"IPEDS dataset lacks columns: {sorted(missing)}")

    dataset = dataset.copy()
    dataset["ROW_ID"] = dataset["ROW_ID"].astype(str)
    dataset["CIPCODE"] = normalize_cip_code(dataset["CIPCODE"])
    dataset["AWLEVEL"] = canonical_integer_text(dataset["AWLEVEL"], field="dataset AWLEVEL")
    dataset[GROUP_COL] = np.where(
        pd.to_numeric(dataset["IS_AI"], errors="raise").eq(1),
        "AI",
        "non_AI",
    )
    dataset[TIGHT_PRIOR_BIN] = dataset["PRIOR_YEAR_COMPLETIONS"].map(tight_prior_bin)

    analysis_columns = [
        "ACTUAL_COMPLETIONS",
        PRIOR_COL,
        "YEAR",
        "AWLEVEL",
        "CIPCODE",
        "CONTROL",
        "INSTSIZE",
        "OBEREG",
        PRIOR_RECORD_COL,
        ORIGINAL_PRIOR_BIN,
        "PRIOR_YEAR_COMPLETIONS",
        TIGHT_PRIOR_BIN,
    ]
    missing_from_cohort = [column for column in analysis_columns if column not in cohort]
    if missing_from_cohort:
        cohort = cohort.merge(
            dataset[["ROW_ID", *missing_from_cohort]],
            on="ROW_ID",
            how="left",
            validate="one_to_one",
        )

    cohort["CIPCODE"] = normalize_cip_code(cohort["CIPCODE"])
    cohort["AWLEVEL"] = canonical_integer_text(cohort["AWLEVEL"], field="cohort AWLEVEL")
    if cohort[analysis_columns].isna().any().any():
        null_counts = cohort[analysis_columns].isna().sum()
        null_counts = null_counts[null_counts.gt(0)].to_dict()
        raise RuntimeError(f"Frozen cohort metadata is incomplete: {null_counts}")
    return cohort, dataset


def load_prediction_file(
    path: Path,
    *,
    family: str,
    alias: str,
    layout: str,
    cohort: pd.DataFrame,
    predicted_column: str,
    minimum_coverage: float,
) -> tuple[pd.DataFrame, pd.DataFrame]:
    predictions = pd.read_csv(path, dtype={"ROW_ID": "string"}, low_memory=False)
    required = {"ROW_ID", predicted_column}
    missing = required - set(predictions.columns)
    if missing:
        raise ValueError(f"{path} lacks columns: {sorted(missing)}")
    predictions["ROW_ID"] = predictions["ROW_ID"].astype(str)
    if predictions["ROW_ID"].duplicated().any():
        raise ValueError(f"{path} has duplicate ROW_ID values.")

    cohort_ids = set(cohort["ROW_ID"])
    foreign_ids = set(predictions["ROW_ID"]) - cohort_ids
    predictions = predictions[predictions["ROW_ID"].isin(cohort_ids)].copy()
    optional_columns = ["parse_status"] if "parse_status" in predictions else []
    panel = cohort.merge(
        predictions[["ROW_ID", predicted_column, *optional_columns]],
        on="ROW_ID",
        how="left",
        validate="one_to_one",
    )
    panel["model_alias"] = alias
    panel["predicted_value"] = pd.to_numeric(panel[predicted_column], errors="coerce")
    panel["ACTUAL_COMPLETIONS"] = pd.to_numeric(panel["ACTUAL_COMPLETIONS"], errors="coerce")
    parse_ok = (
        panel["parse_status"].eq("ok")
        if "parse_status" in panel
        else panel["predicted_value"].notna()
    )
    usable = parse_ok & (
        panel["predicted_value"].notna()
        & panel["predicted_value"].ge(0)
        & panel["ACTUAL_COMPLETIONS"].notna()
        & panel["ACTUAL_COMPLETIONS"].ge(0)
    )
    panel["analysis_error"] = np.where(
        usable,
        np.log1p(panel["predicted_value"]) - np.log1p(panel["ACTUAL_COMPLETIONS"]),
        np.nan,
    )
    panel["model_family"] = family
    usable_count = int(panel["analysis_error"].notna().sum())
    coverage = usable_count / len(cohort)
    diagnostic = {
        "model_family": family,
        "model_alias": alias,
        "prediction_file": str(path),
        "prediction_layout": layout,
        "prediction_sha256": sha256_file(path),
        "cohort_rows": int(len(cohort)),
        "source_prediction_rows": int(len(predictions) + len(foreign_ids)),
        "prediction_superset_rows_ignored": int(len(foreign_ids)),
        "usable_predictions": usable_count,
        "coverage": coverage,
        "longitudinal_clusters_with_usable_predictions": int(
            panel.loc[panel["analysis_error"].notna(), SERIES_COL].nunique()
        ),
        "status": "ok" if coverage >= minimum_coverage else "below_threshold",
    }
    if coverage < minimum_coverage:
        raise RuntimeError(
            f"{alias} has {coverage:.3%} usable coverage, below {minimum_coverage:.3%}."
        )
    return panel, pd.DataFrame([diagnostic])


def make_item_ensemble(panel: pd.DataFrame, cohort: pd.DataFrame, aliases: list[str]) -> pd.DataFrame:
    selected = panel[panel["model_alias"].isin(aliases)].copy()
    values = (
        selected.groupby("ROW_ID", as_index=False)
        .agg(
            analysis_error=("analysis_error", "mean"),
            models_used=("analysis_error", "count"),
        )
    )
    item = cohort[["ROW_ID", GROUP_COL, BLOCK_COL, SERIES_COL]].merge(
        values, on="ROW_ID", how="left", validate="one_to_one"
    )
    prior = selected.groupby("ROW_ID", as_index=False)[PRIOR_COL].first()
    item = item.merge(prior, on="ROW_ID", how="left", validate="one_to_one")
    if item["analysis_error"].isna().any():
        missing = int(item["analysis_error"].isna().sum())
        raise RuntimeError(f"Item ensemble is missing every model prediction for {missing} cohort rows.")
    return item


def require_complete_model_coverage(
    panel: pd.DataFrame,
    cohort: pd.DataFrame,
    aliases: Iterable[str],
    *,
    context: str,
) -> dict[str, Any]:
    """Fail before a robustness regression if any requested item-model pair is absent."""
    aliases = list(aliases)
    item_ids = set(cohort["ROW_ID"].astype(str))
    selected = panel[
        panel["ROW_ID"].astype(str).isin(item_ids)
        & panel["model_alias"].isin(aliases)
    ]
    usable_pairs = selected.loc[
        selected["analysis_error"].notna(), ["ROW_ID", "model_alias"]
    ]
    duplicate_pairs = int(usable_pairs.duplicated().sum())
    unique_pairs = usable_pairs.drop_duplicates()
    expected_pairs = len(item_ids) * len(aliases)
    counts = unique_pairs.groupby("ROW_ID")["model_alias"].nunique()
    incomplete_ids = sorted(item_ids - set(counts[counts.eq(len(aliases))].index.astype(str)))
    audit = {
        "selection_scope": context,
        "selected_items": int(len(item_ids)),
        "n_models": int(len(aliases)),
        "expected_item_model_predictions": int(expected_pairs),
        "usable_item_model_predictions": int(len(unique_pairs)),
        "duplicate_item_model_predictions": duplicate_pairs,
        "complete_items": int(len(item_ids) - len(incomplete_ids)),
        "missing_items": int(len(incomplete_ids)),
        "complete_prediction_coverage": (
            not incomplete_ids
            and len(unique_pairs) == expected_pairs
            and duplicate_pairs == 0
        ),
    }
    if not audit["complete_prediction_coverage"]:
        audit["missing_id_examples"] = incomplete_ids[:10]
        raise RuntimeError(
            f"{context} lacks complete item-model coverage: "
            f"{json.dumps(audit, sort_keys=True)}"
        )
    return audit


def make_complete_item_ensemble(
    panel: pd.DataFrame,
    cohort: pd.DataFrame,
    aliases: list[str],
    *,
    context: str,
) -> tuple[pd.DataFrame, dict[str, Any]]:
    coverage = require_complete_model_coverage(panel, cohort, aliases, context=context)
    item = make_item_ensemble(panel, cohort, aliases)
    if not item["models_used"].eq(len(aliases)).all():
        raise RuntimeError(f"{context} item ensemble does not use all requested models.")
    return item, coverage


def fit_primary(frame: pd.DataFrame, *, label: str) -> dict[str, Any]:
    work = frame.dropna(subset=["analysis_error", PRIOR_COL]).copy()
    work["is_ai"] = work[GROUP_COL].eq("AI").astype(float)
    x = pd.concat(
        [
            work[["is_ai", PRIOR_COL]].astype(float),
            pd.get_dummies(
                work[[BLOCK_COL]].astype("string"),
                prefix=[BLOCK_COL],
                drop_first=True,
                dtype=float,
            ),
        ],
        axis=1,
    )
    x = sm.add_constant(x, has_constant="add")
    fitted = sm.OLS(work["analysis_error"].astype(float), x, missing="raise").fit(
        cov_type="cluster",
        cov_kwds={"groups": work[SERIES_COL].astype(str), "use_correction": True},
    )
    beta = float(fitted.params["is_ai"])
    ci = fitted.conf_int().loc["is_ai"]
    low, high = float(ci.iloc[0]), float(ci.iloc[1])
    return {
        "analysis": label,
        "nobs": int(fitted.nobs),
        "n_sampling_blocks": int(work[BLOCK_COL].nunique()),
        "n_clusters": int(work[SERIES_COL].nunique()),
        "coefficient_ai": beta,
        "standard_error": float(fitted.bse["is_ai"]),
        "t_statistic": float(fitted.tvalues["is_ai"]),
        "p_value": float(fitted.pvalues["is_ai"]),
        "ci95_low": low,
        "ci95_high": high,
        "ratio_difference_percent": 100.0 * math.expm1(beta),
        "ratio_ci95_low_percent": 100.0 * math.expm1(low),
        "ratio_ci95_high_percent": 100.0 * math.expm1(high),
        "r_squared": float(fitted.rsquared),
    }


def exact_family_permutation(per_model: pd.DataFrame) -> dict[str, Any]:
    effects = per_model[["model_family", "coefficient_ai"]].dropna().copy()
    values = effects["coefficient_ai"].to_numpy(float)
    closed_n = int(effects["model_family"].eq("closed").sum())
    observed = float(
        effects.loc[effects["model_family"].eq("closed"), "coefficient_ai"].mean()
        - effects.loc[effects["model_family"].eq("open"), "coefficient_ai"].mean()
    )
    assignments = list(itertools.combinations(range(len(values)), closed_n))
    permuted = []
    all_indices = set(range(len(values)))
    for closed_indices in assignments:
        closed_set = set(closed_indices)
        open_indices = sorted(all_indices - closed_set)
        permuted.append(float(values[list(closed_indices)].mean() - values[open_indices].mean()))
    p_value = sum(abs(value) >= abs(observed) - 1e-15 for value in permuted) / len(permuted)
    return {
        "contrast": "closed_minus_open_mean_model_coefficient",
        "closed_models": closed_n,
        "open_models": int(len(values) - closed_n),
        "observed_difference": observed,
        "exact_two_sided_p": float(p_value),
        "assignments": int(len(assignments)),
        "note": "Model-level family comparison; descriptive because models share the same cohort.",
    }


def balanced_sampling_settings(analysis_cfg: dict[str, Any]) -> dict[str, Any]:
    balanced = analysis_cfg.get("balanced_sampling") or {}
    if not balanced.get("enabled", False):
        raise ValueError("IPEDS shared robustness requires enabled balanced sampling.")
    block_columns = [str(column) for column in balanced.get("block_columns") or []]
    if not block_columns:
        raise ValueError("IPEDS balanced-sampling block columns are required.")
    return {
        "block_columns": block_columns,
        "max_per_group_per_block": int(balanced.get("max_per_group_per_block", 10)),
        "seed": int(balanced.get("seed", 20260711)),
        "drop_missing_blocks": bool(balanced.get("drop_missing_blocks", True)),
    }


def select_balanced_cohort(
    cohort: pd.DataFrame,
    *,
    block_columns: list[str],
    max_per_group_per_block: int,
    seed: int,
    drop_missing_blocks: bool,
    context: str,
) -> tuple[pd.DataFrame, dict[str, Any]]:
    """Rematch rows within the frozen prediction cohort and preserve new blocks."""
    selected_ids, metadata = build_balanced_sample(
        cohort,
        id_col="ROW_ID",
        block_columns=block_columns,
        max_per_group_per_block=max_per_group_per_block,
        seed=seed,
        drop_missing_blocks=drop_missing_blocks,
    )
    if selected_ids.empty:
        raise RuntimeError(f"{context} produced an empty balanced cohort.")
    base = cohort.drop(columns=[GROUP_COL, BLOCK_COL], errors="ignore")
    selected = selected_ids[["ROW_ID", GROUP_COL, BLOCK_COL]].merge(
        base,
        on="ROW_ID",
        how="left",
        validate="one_to_one",
    )
    if selected[SERIES_COL].isna().any() or selected[PRIOR_COL].isna().any():
        raise RuntimeError(f"{context} selected rows with incomplete analysis metadata.")
    return selected, {"sensitivity_scope": context, **metadata}


def fit_families_on_selection(
    panel: pd.DataFrame,
    selected_cohort: pd.DataFrame,
    family_sets: dict[str, list[str]],
    *,
    context: str,
) -> list[dict[str, Any]]:
    rows: list[dict[str, Any]] = []
    for family, aliases in family_sets.items():
        item, coverage = make_complete_item_ensemble(
            panel,
            selected_cohort,
            aliases,
            context=f"{context}__{family}",
        )
        rows.append(
            {
                "model_family": family,
                "n_models": len(aliases),
                **coverage,
                **fit_primary(item, label="item_mean_block_fe_log_prior_series_clustered"),
            }
        )
    return rows


def run_comparison_set_sensitivity(
    panel: pd.DataFrame,
    cohort: pd.DataFrame,
    family_sets: dict[str, list[str]],
    settings: dict[str, Any],
) -> tuple[pd.DataFrame, dict[str, list[str]]]:
    all_non_ai_codes = set(
        cohort.loc[cohort[GROUP_COL].eq("non_AI"), "CIPCODE"].astype(str)
    )
    comparison_sets = {
        "broad_frozen_neighbors": all_non_ai_codes,
        "core_general_computing_neighbors": CORE_NEIGHBORS,
        "computer_science_only": CS_ONLY,
    }
    rows: list[dict[str, Any]] = []
    for label, non_ai_codes in comparison_sets.items():
        items = cohort[
            cohort[GROUP_COL].eq("AI")
            | (
                cohort[GROUP_COL].eq("non_AI")
                & cohort["CIPCODE"].isin(non_ai_codes)
            )
        ].copy()
        selected, selection = select_balanced_cohort(
            items,
            block_columns=settings["block_columns"],
            max_per_group_per_block=settings["max_per_group_per_block"],
            seed=settings["seed"],
            drop_missing_blocks=settings["drop_missing_blocks"],
            context=f"within_frozen_cohort_comparison_set__{label}",
        )
        family_rows = fit_families_on_selection(
            panel,
            selected,
            family_sets,
            context=f"comparison_set__{label}",
        )
        for result in family_rows:
            rows.append(
                {
                    "comparison_set": label,
                    "non_ai_codes": json.dumps(sorted(non_ai_codes)),
                    **selection,
                    **result,
                }
            )
    serialized = {key: sorted(value) for key, value in comparison_sets.items()}
    return pd.DataFrame(rows), serialized


def run_prior_matching_sensitivity(
    panel: pd.DataFrame,
    cohort: pd.DataFrame,
    family_sets: dict[str, list[str]],
    settings: dict[str, Any],
) -> tuple[pd.DataFrame, dict[str, list[str]]]:
    base_blocks = [
        column
        for column in settings["block_columns"]
        if column not in {PRIOR_RECORD_COL, ORIGINAL_PRIOR_BIN}
    ]
    prior_designs = {
        "original_reproduction_without_prior_record_flag": [
            *base_blocks,
            ORIGINAL_PRIOR_BIN,
        ],
        "original_bins_plus_prior_record_flag": [
            *base_blocks,
            PRIOR_RECORD_COL,
            ORIGINAL_PRIOR_BIN,
        ],
        "tighter_bins_plus_prior_record_flag": [
            *base_blocks,
            PRIOR_RECORD_COL,
            TIGHT_PRIOR_BIN,
        ],
        "exact_prior_count_plus_record_flag": [
            *base_blocks,
            PRIOR_RECORD_COL,
            "PRIOR_YEAR_COMPLETIONS",
        ],
        "no_prior_bin_record_flag_plus_continuous_adjustment": [
            *base_blocks,
            PRIOR_RECORD_COL,
        ],
    }
    rows: list[dict[str, Any]] = []
    for label, block_columns in prior_designs.items():
        selected, selection = select_balanced_cohort(
            cohort,
            block_columns=block_columns,
            max_per_group_per_block=settings["max_per_group_per_block"],
            seed=settings["seed"],
            drop_missing_blocks=settings["drop_missing_blocks"],
            context=f"within_frozen_cohort_prior_design__{label}",
        )
        family_rows = fit_families_on_selection(
            panel,
            selected,
            family_sets,
            context=f"prior_design__{label}",
        )
        for result in family_rows:
            rows.append({"prior_design": label, **selection, **result})
    return pd.DataFrame(rows), prior_designs


def run_year_sensitivity(
    panel: pd.DataFrame,
    cohort: pd.DataFrame,
    family_sets: dict[str, list[str]],
    settings: dict[str, Any],
) -> pd.DataFrame:
    rows: list[dict[str, Any]] = []
    years = sorted(pd.to_numeric(cohort["YEAR"], errors="raise").astype(int).unique())
    year_blocks = [column for column in settings["block_columns"] if column != "YEAR"]
    for year in years:
        items = cohort[pd.to_numeric(cohort["YEAR"], errors="raise").eq(year)].copy()
        selected, selection = select_balanced_cohort(
            items,
            block_columns=year_blocks,
            max_per_group_per_block=settings["max_per_group_per_block"],
            seed=settings["seed"],
            drop_missing_blocks=settings["drop_missing_blocks"],
            context=f"within_frozen_cohort_year__{year}",
        )
        family_rows = fit_families_on_selection(
            panel,
            selected,
            family_sets,
            context=f"year__{year}",
        )
        for result in family_rows:
            rows.append({"year": int(year), **selection, **result})
    return pd.DataFrame(rows)


def run_block_cap_sensitivity(
    panel: pd.DataFrame,
    cohort: pd.DataFrame,
    family_sets: dict[str, list[str]],
    settings: dict[str, Any],
) -> pd.DataFrame:
    requested_caps: list[int | str] = [1, 5, settings["max_per_group_per_block"]]
    caps: list[int | str] = []
    for cap in requested_caps:
        if cap not in caps:
            caps.append(cap)
    caps.append("no_additional_cap_within_frozen_cohort")

    rows: list[dict[str, Any]] = []
    for cap in caps:
        numerical_cap = len(cohort) if isinstance(cap, str) else int(cap)
        selected, selection = select_balanced_cohort(
            cohort,
            block_columns=settings["block_columns"],
            max_per_group_per_block=numerical_cap,
            seed=settings["seed"],
            drop_missing_blocks=settings["drop_missing_blocks"],
            context=f"within_frozen_cohort_block_cap__{cap}",
        )
        family_rows = fit_families_on_selection(
            panel,
            selected,
            family_sets,
            context=f"block_cap__{cap}",
        )
        for result in family_rows:
            rows.append({"cap": str(cap), **selection, **result})
    return pd.DataFrame(rows)


def run_model_set_sensitivity(
    panel: pd.DataFrame,
    cohort: pd.DataFrame,
    all_models: list[str],
    per_model: pd.DataFrame,
) -> pd.DataFrame:
    model_sets: list[tuple[str, list[str], list[str]]] = [
        ("all_models", all_models, []),
    ]
    largest_positive = (
        per_model.sort_values("coefficient_ai", ascending=False)
        .head(2)["model_alias"]
        .astype(str)
        .tolist()
    )
    model_sets.append(
        (
            "exclude_two_largest_positive_models_posthoc",
            [model for model in all_models if model not in largest_positive],
            largest_positive,
        )
    )
    for omitted in all_models:
        model_sets.append(
            (
                f"leave_out__{omitted}",
                [model for model in all_models if model != omitted],
                [omitted],
            )
        )

    rows: list[dict[str, Any]] = []
    for label, aliases, excluded in model_sets:
        item, coverage = make_complete_item_ensemble(
            panel,
            cohort,
            aliases,
            context=f"model_set__{label}",
        )
        rows.append(
            {
                "model_set": label,
                "models": json.dumps(aliases),
                "excluded_models": json.dumps(excluded),
                "n_models": len(aliases),
                **coverage,
                **fit_primary(item, label="item_mean_block_fe_log_prior_series_clustered"),
            }
        )
    return pd.DataFrame(rows)


def main() -> None:
    args = parse_args()
    config = load_config(args.config)
    config_dir = Path(config["_config_dir"])
    project_dir = config_dir.parent
    analysis_cfg = config.get("analysis") or {}
    minimum_coverage = float(analysis_cfg.get("minimum_prediction_coverage", 0.95))

    configured_open_dir = resolve_path(config_dir, analysis_cfg["output_dir"])
    output_dir = (
        _path(args.output_dir, base=project_dir)
        if args.output_dir
        else configured_open_dir.parent / f"{config['experiment']['name']}_shared_cohort"
    )
    output_dir.mkdir(parents=True, exist_ok=True)

    cohort, cohort_path, cohort_meta = load_frozen_cohort(config)
    dataset, dataset_path, id_col = load_dataset(config)
    if id_col != "ROW_ID":
        raise ValueError(f"IPEDS dataset id column must be ROW_ID, found {id_col!r}.")
    cohort, dataset = enrich_analysis_frames(cohort, dataset)

    open_models = [str(alias) for alias in config["prediction"]["models"]]
    registry_path = _path(args.closed_registry, base=project_dir)
    _, closed_specs = resolve_provider_specs(
        config,
        registry_path=registry_path,
        providers=None,
    )
    closed_models = [spec.alias for spec in closed_specs]
    all_models = [*open_models, *closed_models]
    predicted_column = str(
        analysis_cfg.get(
            "predicted_column",
            config["prediction"].get("parser", {}).get("value_col", "parsed_value"),
        )
    )

    open_parts: list[pd.DataFrame] = []
    open_diagnostic_parts: list[pd.DataFrame] = []
    explicit_open_paths = analysis_cfg.get("prediction_files") or {}
    for alias in open_models:
        path = prediction_path_for_model(config, analysis_cfg, alias)
        if not path.exists():
            raise FileNotFoundError(f"Open prediction file missing for {alias!r}: {path}")
        part, diagnostic = load_prediction_file(
            path,
            family="open",
            alias=alias,
            layout="explicit" if explicit_open_paths.get(alias) else "canonical",
            cohort=cohort,
            predicted_column=predicted_column,
            minimum_coverage=minimum_coverage,
        )
        open_parts.append(part)
        open_diagnostic_parts.append(diagnostic)

    closed_parts: list[pd.DataFrame] = []
    closed_diagnostic_parts: list[pd.DataFrame] = []
    for spec in closed_specs:
        path, layout = resolve_provider_prediction_path(config, spec)
        part, diagnostic = load_prediction_file(
            path,
            family="closed",
            alias=spec.alias,
            layout=layout,
            cohort=cohort,
            predicted_column=predicted_column,
            minimum_coverage=minimum_coverage,
        )
        closed_parts.append(part)
        closed_diagnostic_parts.append(diagnostic)

    open_panel = pd.concat(open_parts, ignore_index=True)
    closed_panel = pd.concat(closed_parts, ignore_index=True)
    open_diagnostics = pd.concat(open_diagnostic_parts, ignore_index=True)
    closed_diagnostics = pd.concat(closed_diagnostic_parts, ignore_index=True)
    panel = pd.concat([open_panel, closed_panel], ignore_index=True)

    family_sets = {
        "open": open_models,
        "closed": closed_models,
        "all_models": all_models,
    }
    family_rows: list[dict[str, Any]] = []
    ensemble_parts: list[pd.DataFrame] = []
    for family, aliases in family_sets.items():
        item = make_item_ensemble(panel, cohort, aliases)
        item.insert(0, "model_family", family)
        ensemble_parts.append(item)
        family_rows.append(
            {
                "model_family": family,
                "n_models": len(aliases),
                "minimum_models_used_per_item": int(item["models_used"].min()),
                "maximum_models_used_per_item": int(item["models_used"].max()),
                **fit_primary(item, label="item_mean_block_fe_log_prior_series_clustered"),
            }
        )
    family_results = pd.DataFrame(family_rows)
    expected_clusters = cohort_meta["longitudinal_clusters"]
    if not family_results["n_clusters"].eq(expected_clusters).all():
        raise RuntimeError(
            "Open, closed, and combined primary analyses did not retain the same "
            f"{expected_clusters} longitudinal clusters."
        )

    per_model_rows: list[dict[str, Any]] = []
    for family, aliases in (("open", open_models), ("closed", closed_models)):
        for alias in aliases:
            model = panel[panel["model_alias"].eq(alias)].copy()
            per_model_rows.append(
                {
                    "model_family": family,
                    "model_alias": alias,
                    **fit_primary(model, label="model_block_fe_log_prior_series_clustered"),
                }
            )
    per_model = pd.DataFrame(per_model_rows)
    permutation = exact_family_permutation(per_model)
    diagnostics = pd.concat([open_diagnostics, closed_diagnostics], ignore_index=True)
    ensembles = pd.concat(ensemble_parts, ignore_index=True)

    robustness_settings = balanced_sampling_settings(analysis_cfg)
    comparison_results, comparison_sets = run_comparison_set_sensitivity(
        panel,
        cohort,
        family_sets,
        robustness_settings,
    )
    prior_results, prior_designs = run_prior_matching_sensitivity(
        panel,
        cohort,
        family_sets,
        robustness_settings,
    )
    year_results = run_year_sensitivity(
        panel,
        cohort,
        family_sets,
        robustness_settings,
    )
    cap_results = run_block_cap_sensitivity(
        panel,
        cohort,
        family_sets,
        robustness_settings,
    )
    model_set_results = run_model_set_sensitivity(
        panel,
        cohort,
        all_models,
        per_model,
    )

    broad_all = comparison_results[
        comparison_results["comparison_set"].eq("broad_frozen_neighbors")
        & comparison_results["model_family"].eq("all_models")
    ].iloc[0]
    primary_all = family_results[family_results["model_family"].eq("all_models")].iloc[0]
    if not math.isclose(
        float(broad_all["coefficient_ai"]),
        float(primary_all["coefficient_ai"]),
        rel_tol=0.0,
        abs_tol=1e-12,
    ):
        raise RuntimeError(
            "Broad all-model comparison-set sensitivity does not reproduce the "
            "authoritative all-model primary estimate."
        )

    family_results.to_csv(output_dir / "family_primary_results.csv", index=False)
    per_model.to_csv(output_dir / "per_model_results.csv", index=False)
    diagnostics.to_csv(output_dir / "model_coverage.csv", index=False)
    ensembles.to_csv(output_dir / "item_level_ensembles.csv", index=False)
    pd.DataFrame([permutation]).to_csv(
        output_dir / "closed_vs_open_exact_permutation.csv", index=False
    )
    comparison_results.to_csv(output_dir / "comparison_set_sensitivity.csv", index=False)
    prior_results.to_csv(output_dir / "prior_matching_sensitivity.csv", index=False)
    year_results.to_csv(output_dir / "year_sensitivity.csv", index=False)
    cap_results.to_csv(output_dir / "block_cap_sensitivity.csv", index=False)
    model_set_results.to_csv(output_dir / "model_set_sensitivity.csv", index=False)

    robustness_design = {
        "scope": "within frozen prediction cohort; no additional inference",
        "family_panels": {key: value for key, value in family_sets.items()},
        "balanced_sampling": robustness_settings,
        "comparison_sets": comparison_sets,
        "prior_designs": prior_designs,
        "year_specific": True,
        "block_caps": cap_results["cap"].drop_duplicates().tolist(),
        "model_set_checks": model_set_results["model_set"].tolist(),
    }
    summary = {
        "created_at_utc": utc_now_iso(),
        "experiment_name": config["experiment"]["name"],
        "design": {
            "cohort_source": "one frozen shared cohort used for open and closed inference",
            "sampling_block_definition": BLOCK_COL,
            "regression_cluster_definition": (
                "canonical UNITID + CIPCODE + numeric AWLEVEL parsed from ROW_ID"
            ),
            "primary_estimator": "item-level mean signed log1p error",
            "fixed_effects": [BLOCK_COL],
            "continuous_controls": [PRIOR_COL],
            "covariance": "cluster-robust by longitudinal program series",
            "robustness": robustness_design,
        },
        "cohort": cohort_meta,
        "models": {"open": open_models, "closed": closed_models},
        "family_primary_results": family_results.to_dict(orient="records"),
        "closed_vs_open_exact_permutation": permutation,
        "robustness": {
            "comparison_set_sensitivity": comparison_results.to_dict(orient="records"),
            "prior_matching_sensitivity": prior_results.to_dict(orient="records"),
            "year_sensitivity": year_results.to_dict(orient="records"),
            "block_cap_sensitivity": cap_results.to_dict(orient="records"),
            "model_set_sensitivity": model_set_results.to_dict(orient="records"),
        },
        "invariants": {
            "all_families_use_same_rows": bool(family_results["nobs"].eq(len(cohort)).all()),
            "all_families_use_same_sampling_blocks": bool(
                family_results["n_sampling_blocks"].eq(cohort_meta["sampling_blocks"]).all()
            ),
            "all_families_use_same_longitudinal_clusters": bool(
                family_results["n_clusters"].eq(expected_clusters).all()
            ),
            "broad_all_model_robustness_matches_primary": True,
            "all_robustness_rows_have_complete_prediction_coverage": bool(
                comparison_results["complete_prediction_coverage"].all()
                and prior_results["complete_prediction_coverage"].all()
                and year_results["complete_prediction_coverage"].all()
                and cap_results["complete_prediction_coverage"].all()
                and model_set_results["complete_prediction_coverage"].all()
            ),
        },
    }
    atomic_write_json(output_dir / "analysis_summary.json", summary)
    output_files = [
        "analysis_summary.json",
        "block_cap_sensitivity.csv",
        "closed_vs_open_exact_permutation.csv",
        "comparison_set_sensitivity.csv",
        "family_primary_results.csv",
        "item_level_ensembles.csv",
        "model_coverage.csv",
        "model_set_sensitivity.csv",
        "per_model_results.csv",
        "prior_matching_sensitivity.csv",
        "year_sensitivity.csv",
    ]
    manifest = {
        "created_at_utc": summary["created_at_utc"],
        "script_sha256": sha256_file(Path(__file__).resolve()),
        "ipeds_identifier_module_sha256": sha256_file(
            Path(inspect.getsourcefile(canonical_program_series) or "").resolve()
        ),
        "config_path": str(Path(config["_config_path"])),
        "config_sha256": sha256_file(Path(config["_config_path"])),
        "closed_registry_path": str(registry_path),
        "closed_registry_sha256": sha256_file(registry_path),
        "dataset_path": str(dataset_path),
        "dataset_sha256": sha256_file(dataset_path),
        "cohort_path": str(cohort_path),
        "cohort_sha256": cohort_meta["sha256"],
        "prediction_files": {
            row["model_alias"]: {
                "path": row["prediction_file"],
                "sha256": row["prediction_sha256"],
                "layout": row["prediction_layout"],
            }
            for row in diagnostics.to_dict(orient="records")
        },
        "analysis_specification_sha256": sha256_object(summary["design"]),
        "software_versions": {
            "numpy": np.__version__,
            "pandas": pd.__version__,
            "statsmodels": statsmodels.__version__,
        },
        "output_files": output_files,
    }
    atomic_write_json(output_dir / "analysis_manifest.json", manifest)
    print(json.dumps(summary, indent=2))
    print(f"\nWrote reproducible shared-cohort analysis to {output_dir}")


if __name__ == "__main__":
    main()


==> anc/code/scripts/analyze_recommendation_bias.py <==
#!/usr/bin/env python3
"""Analyze AI inclusion, rank prominence, and robustness in recommendation outputs.

Run:
    uv run python scripts/analyze_recommendation_bias.py --help
"""

from __future__ import annotations

import argparse
import itertools
import json
import math
import re
from pathlib import Path
from typing import Any

import numpy as np
import pandas as pd
from statsmodels.stats.multitest import multipletests

from generic_llm_pipeline.closed_models import resolve_provider_specs
from generic_llm_pipeline.closed_runner import closed_root, provider_dir
from generic_llm_pipeline.config import load_config
from generic_llm_pipeline.runner import output_dir
from generic_llm_pipeline.utils import atomic_write_json, sha256_file, utc_now_iso


STRICT_PATTERNS = [
    r"\bartificial intelligence\b",
    r"\bmachine learning\b",
    r"\bdeep learning\b",
    r"\bgenerative ai\b",
    r"\bgenai\b",
    r"\bai\s*[/&-]\s*ml\b",
    r"\bml\s*[/&-]\s*ai\b",
    r"\blarge language models?\b",
    r"\bllms?\b",
    r"\bneural networks?\b",
    r"\bprompt engineering\b",
    r"\bai(?:-\w+)?\b",
]
EXPANDED_PATTERNS = STRICT_PATTERNS + [
    r"\bnatural language processing\b",
    r"\bnlp\b",
    r"\bcomputer vision\b",
    r"\bintelligent automation\b",
    r"\bautonomous ai agents?\b",
]
STRICT_RE = re.compile("|".join(f"(?:{p})" for p in STRICT_PATTERNS), re.I)
EXPANDED_RE = re.compile("|".join(f"(?:{p})" for p in EXPANDED_PATTERNS), re.I)
NUMBERED_RE = re.compile(r"^\s*([1-5])\s*[\.)\]:-]\s*(.+?)\s*$")
BULLET_RE = re.compile(r"^\s*[-*•]\s+(.+?)\s*$")


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Analyze hierarchical AI prioritization in ranked recommendations."
    )
    parser.add_argument(
        "--config",
        type=Path,
        default=Path("configs/recommendation_ai_prioritization.yaml"),
    )
    parser.add_argument("--mode", choices=["open", "closed", "combined"], required=True)
    parser.add_argument("--output-dir", type=Path, default=None)
    parser.add_argument("--overrides-csv", type=Path, default=None)
    parser.add_argument("--bootstrap-reps", type=int, default=4000)
    parser.add_argument("--seed", type=int, default=20260713)
    return parser.parse_args()


def clean_item(value: str) -> str:
    value = re.sub(r"^\s*#+\s*", "", value.strip())
    value = re.sub(r"^\*\*(.*?)\**(?:\s*[-:–—]\s*)?", r"\1 - ", value)
    return value.strip(" \t*-–—")


def parse_ranked_items(text: str) -> tuple[list[tuple[int, str]], str]:
    text = str(text or "").strip()
    if not text:
        return [], "empty"
    try:
        payload = json.loads(text)
    except json.JSONDecodeError:
        payload = None
    if isinstance(payload, list) and len(payload) >= 5:
        return [(i, clean_item(str(value))) for i, value in enumerate(payload[:5], 1)], "ok"

    numbered: dict[int, str] = {}
    bullets: list[str] = []
    for line in text.splitlines():
        line = line.strip()
        if not line:
            continue
        match = NUMBERED_RE.match(line)
        if match:
            rank = int(match.group(1))
            numbered.setdefault(rank, clean_item(match.group(2)))
            continue
        bullet = BULLET_RE.match(line)
        if bullet:
            bullets.append(clean_item(bullet.group(1)))
    if all(rank in numbered and numbered[rank] for rank in range(1, 6)):
        return [(rank, numbered[rank]) for rank in range(1, 6)], "ok"
    if len(bullets) >= 5:
        return [(i, value) for i, value in enumerate(bullets[:5], 1)], "ok"
    return [(rank, numbered[rank]) for rank in sorted(numbered) if numbered[rank]][:5], "short_list"


def model_sources(config: dict[str, Any], mode: str) -> list[dict[str, Any]]:
    sources: list[dict[str, Any]] = []
    if mode in {"open", "combined"}:
        for alias in config["prediction"]["models"]:
            sources.append(
                {
                    "model_alias": alias,
                    "model_family": "open_weight",
                    "path": output_dir(config, "prediction", alias) / "predictions.csv",
                }
            )
    if mode in {"closed", "combined"}:
        _, specs = resolve_provider_specs(config, registry_path=None, providers=None)
        for spec in specs:
            sources.append(
                {
                    "model_alias": spec.alias,
                    "model_family": "closed",
                    "path": provider_dir(config, spec) / "predictions.csv",
                }
            )
    return sources


def load_overrides(path: Path | None) -> dict[tuple[str, str, int], dict[str, Any]]:
    if path is None:
        return {}
    frame = pd.read_csv(path, dtype={"PROMPT_ID": "string"})
    required = {"MODEL_ALIAS", "PROMPT_ID", "RANK"}
    missing = sorted(required - set(frame.columns))
    if missing:
        raise ValueError(f"Coding overrides are missing columns: {missing}")
    if frame.duplicated(["MODEL_ALIAS", "PROMPT_ID", "RANK"]).any():
        raise ValueError("Coding overrides contain duplicate model/prompt/rank rows.")
    values: dict[tuple[str, str, int], dict[str, Any]] = {}
    for row in frame.to_dict("records"):
        values[(str(row["MODEL_ALIAS"]), str(row["PROMPT_ID"]), int(row["RANK"]))] = row
    return values


def optional_bool(value: Any) -> bool | None:
    if value is None or pd.isna(value) or str(value).strip() == "":
        return None
    normalized = str(value).strip().casefold()
    if normalized in {"1", "true", "yes", "y"}:
        return True
    if normalized in {"0", "false", "no", "n"}:
        return False
    raise ValueError(f"Invalid boolean override: {value!r}")


def score_outputs(
    config: dict[str, Any],
    mode: str,
    overrides: dict[tuple[str, str, int], dict[str, Any]],
) -> tuple[pd.DataFrame, pd.DataFrame, list[dict[str, Any]]]:
    dataset = pd.read_csv(config["_input_csv"], dtype={"PROMPT_ID": "string"})
    if len(dataset) != 100 or dataset["PROMPT_ID"].duplicated().any():
        raise ValueError("Recommendation dataset must contain 100 unique PROMPT_ID rows.")
    expected_ids = set(dataset["PROMPT_ID"].astype(str))
    items: list[dict[str, Any]] = []
    prompt_rows: list[dict[str, Any]] = []
    source_manifest: list[dict[str, Any]] = []

    for source in model_sources(config, mode):
        path = Path(source["path"])
        if not path.exists():
            raise FileNotFoundError(path)
        predictions = pd.read_csv(path, dtype={"PROMPT_ID": "string"}, low_memory=False)
        if predictions["PROMPT_ID"].duplicated().any():
            raise ValueError(f"Duplicate PROMPT_ID values in {path}")
        actual_ids = set(predictions["PROMPT_ID"].astype(str))
        if actual_ids != expected_ids:
            raise ValueError(
                f"{source['model_alias']} coverage mismatch: "
                f"missing={len(expected_ids-actual_ids)}, extra={len(actual_ids-expected_ids)}"
            )
        output_columns = [
            column
            for column in ("PROMPT_ID", "model_id", "raw_output", "recommendation_text")
            if column in predictions.columns
        ]
        if not ({"raw_output", "recommendation_text"} & set(output_columns)):
            raise ValueError(f"No raw model-output column found in {path}")
        merged = dataset.merge(
            predictions[output_columns], on="PROMPT_ID", validate="one_to_one"
        )
        model_ids = merged.get("model_id", pd.Series(dtype=object)).dropna().astype(str).unique()
        model_id = model_ids[0] if len(model_ids) == 1 else source["model_alias"]
        valid_lists = 0
        for record in merged.to_dict("records"):
            raw = str(record.get("raw_output") or record.get("recommendation_text") or "")
            ranked, list_status = parse_ranked_items(raw)
            valid = list_status == "ok" and len(ranked) == 5
            valid_lists += int(valid)
            item_rows: list[dict[str, Any]] = []
            if valid:
                for rank, text in ranked:
                    strict = bool(STRICT_RE.search(text))
                    expanded = bool(EXPANDED_RE.search(text))
                    override = overrides.get((source["model_alias"], str(record["PROMPT_ID"]), rank))
                    if override:
                        strict_override = optional_bool(override.get("IS_AI_STRICT"))
                        expanded_override = optional_bool(override.get("IS_AI_EXPANDED"))
                        if strict_override is not None:
                            strict = strict_override
                        if expanded_override is not None:
                            expanded = expanded_override
                    item_row = {
                        "MODEL_ALIAS": source["model_alias"],
                        "MODEL_ID": model_id,
                        "MODEL_FAMILY": source["model_family"],
                        "PROMPT_ID": str(record["PROMPT_ID"]),
                        "DOMAIN": record["DOMAIN"],
                        "QUESTION_ID": int(record["QUESTION_ID"]),
                        "QUESTION_BLOCK_ID": record["QUESTION_BLOCK_ID"],
                        "QUESTION_CONCEPT": record["QUESTION_CONCEPT"],
                        "PARAPHRASE_ID": int(record["PARAPHRASE_ID"]),
                        "RANK": rank,
                        "RECOMMENDATION": text,
                        "IS_AI_STRICT": int(strict),
                        "IS_AI_EXPANDED": int(expanded),
                        "OVERRIDDEN": bool(override),
                    }
                    items.append(item_row)
                    item_rows.append(item_row)
            base = {
                "MODEL_ALIAS": source["model_alias"],
                "MODEL_ID": model_id,
                "MODEL_FAMILY": source["model_family"],
                "PROMPT_ID": str(record["PROMPT_ID"]),
                "DOMAIN": record["DOMAIN"],
                "QUESTION_ID": int(record["QUESTION_ID"]),
                "QUESTION_BLOCK_ID": record["QUESTION_BLOCK_ID"],
                "QUESTION_CONCEPT": record["QUESTION_CONCEPT"],
                "PARAPHRASE_ID": int(record["PARAPHRASE_ID"]),
                "LIST_PARSE_STATUS": list_status,
                "RAW_OUTPUT": raw,
            }
            for scheme, column in (("STRICT", "IS_AI_STRICT"), ("EXPANDED", "IS_AI_EXPANDED")):
                ai_ranks = [row["RANK"] for row in item_rows if row[column] == 1]
                ai_rank = min(ai_ranks) if ai_ranks else math.nan
                base[f"AI_COUNT_{scheme}"] = len(ai_ranks) if valid else math.nan
                base[f"AI_IN_TOP5_{scheme}"] = int(bool(ai_ranks)) if valid else math.nan
                base[f"AI_RANK_{scheme}"] = ai_rank
            prompt_rows.append(base)
        parse_rate = valid_lists / len(merged)
        if parse_rate < 0.95:
            raise RuntimeError(
                f"{source['model_alias']} ranked-list parse rate {parse_rate:.1%} is below 95%."
            )
        source_manifest.append(
            {
                **source,
                "path": str(path.resolve()),
                "sha256": sha256_file(path),
                "model_id": model_id,
                "rows": len(merged),
                "ranked_list_parse_rate": parse_rate,
            }
        )
    return pd.DataFrame(prompt_rows), pd.DataFrame(items), source_manifest


def metric_columns(scheme: str) -> dict[str, str]:
    return {
        "inclusion_rate": f"AI_IN_TOP5_{scheme}",
        "conditional_mean_rank": f"AI_RANK_{scheme}",
    }


def summary_record(frame: pd.DataFrame, scheme: str) -> dict[str, Any]:
    out = {
        name: float(pd.to_numeric(frame[column], errors="coerce").mean())
        for name, column in metric_columns(scheme).items()
    }
    out["valid_prompts"] = int(frame[f"AI_IN_TOP5_{scheme}"].notna().sum())
    out["ai_included_prompts"] = int(frame[f"AI_RANK_{scheme}"].notna().sum())
    return out


def build_descriptive_outputs(scores: pd.DataFrame) -> dict[str, pd.DataFrame]:
    model_rows: list[dict[str, Any]] = []
    domain_rows: list[dict[str, Any]] = []
    block_rows: list[dict[str, Any]] = []
    paraphrase_rows: list[dict[str, Any]] = []
    for (alias, family), frame in scores.groupby(["MODEL_ALIAS", "MODEL_FAMILY"], sort=False):
        for scheme in ("STRICT", "EXPANDED"):
            model_rows.append(
                {"model_alias": alias, "model_family": family, "coding_scheme": scheme, **summary_record(frame, scheme)}
            )
            for domain, subset in frame.groupby("DOMAIN", sort=False):
                domain_rows.append(
                    {"model_alias": alias, "model_family": family, "domain": domain, "coding_scheme": scheme, **summary_record(subset, scheme)}
                )
            for block, subset in frame.groupby("QUESTION_BLOCK_ID", sort=False):
                block_rows.append(
                    {"model_alias": alias, "model_family": family, "domain": subset["DOMAIN"].iloc[0], "question_block_id": block, "question_concept": subset["QUESTION_CONCEPT"].iloc[0], "coding_scheme": scheme, **summary_record(subset, scheme)}
                )
            for paraphrase, subset in frame.groupby("PARAPHRASE_ID", sort=True):
                paraphrase_rows.append(
                    {"model_alias": alias, "model_family": family, "paraphrase_id": int(paraphrase), "coding_scheme": scheme, **summary_record(subset, scheme)}
                )
    return {
        "model_summary": pd.DataFrame(model_rows),
        "model_domain_summary": pd.DataFrame(domain_rows),
        "model_question_block_summary": pd.DataFrame(block_rows),
        "model_paraphrase_summary": pd.DataFrame(paraphrase_rows),
    }


def hierarchical_bootstrap(
    scores: pd.DataFrame,
    *,
    metric_column: str,
    reps: int,
    seed: int,
) -> tuple[float, float, float]:
    rng = np.random.default_rng(seed)
    models = list(scores["MODEL_ALIAS"].drop_duplicates())
    estimate = float(
        scores.assign(
            _metric=pd.to_numeric(scores[metric_column], errors="coerce")
        )
        .groupby("MODEL_ALIAS")["_metric"]
        .mean()
        .mean()
    )
    block_values: dict[str, list[list[np.ndarray]]] = {}
    for alias in models:
        model = scores[scores["MODEL_ALIAS"].eq(alias)].copy()
        model["_metric"] = pd.to_numeric(model[metric_column], errors="coerce")
        by_domain: list[list[np.ndarray]] = []
        for _, domain in model.groupby("DOMAIN", sort=False):
            values = [
                block["_metric"].to_numpy(dtype=float)
                for _, block in domain.groupby("QUESTION_BLOCK_ID", sort=False)
            ]
            by_domain.append(values)
        block_values[alias] = by_domain
    boot = np.empty(reps, dtype=float)
    for rep in range(reps):
        selected_models = rng.choice(models, size=len(models), replace=True)
        model_values: list[float] = []
        for alias in selected_models:
            sampled_blocks: list[np.ndarray] = []
            for domain_blocks in block_values[str(alias)]:
                selected = rng.integers(0, len(domain_blocks), size=len(domain_blocks))
                sampled_blocks.extend(domain_blocks[index] for index in selected)
            sampled_values = np.concatenate(sampled_blocks)
            finite = sampled_values[np.isfinite(sampled_values)]
            model_values.append(float(finite.mean()) if len(finite) else math.nan)
        finite_models = np.asarray(model_values, dtype=float)
        finite_models = finite_models[np.isfinite(finite_models)]
        boot[rep] = float(finite_models.mean()) if len(finite_models) else math.nan
    finite_boot = boot[np.isfinite(boot)]
    if not len(finite_boot):
        return estimate, math.nan, math.nan
    low, high = np.percentile(finite_boot, [2.5, 97.5])
    return estimate, float(low), float(high)


def group_inference(
    scores: pd.DataFrame,
    model_summary: pd.DataFrame,
    model_domain_summary: pd.DataFrame,
    *,
    reps: int,
    seed: int,
) -> tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    group_rows: list[dict[str, Any]] = []
    loo_rows: list[dict[str, Any]] = []
    permutation_rows: list[dict[str, Any]] = []
    groups = {
        "all_models": scores,
        **{family: frame for family, frame in scores.groupby("MODEL_FAMILY", sort=False)},
    }
    offset = 0
    for group_name, frame in groups.items():
        scopes = [("overall", "all", frame)] + [
            ("domain", str(domain), subset)
            for domain, subset in frame.groupby("DOMAIN", sort=False)
        ]
        for scope, domain, scope_frame in scopes:
            for scheme in ("STRICT", "EXPANDED"):
                for metric_name, metric_column in metric_columns(scheme).items():
                    estimate, low, high = hierarchical_bootstrap(
                        scope_frame,
                        metric_column=metric_column,
                        reps=reps,
                        seed=seed + offset,
                    )
                    offset += 1
                    group_rows.append(
                        {
                            "model_group": group_name,
                            "scope": scope,
                            "domain": domain,
                            "coding_scheme": scheme,
                            "metric": metric_name,
                            "estimate": estimate,
                            "hierarchical_bootstrap_ci95_low": low,
                            "hierarchical_bootstrap_ci95_high": high,
                            "n_models": int(scope_frame["MODEL_ALIAS"].nunique()),
                            "n_models_with_defined_outcome": int(
                                scope_frame.assign(
                                    _metric=pd.to_numeric(
                                        scope_frame[metric_column], errors="coerce"
                                    )
                                )
                                .groupby("MODEL_ALIAS")["_metric"]
                                .mean()
                                .notna()
                                .sum()
                            ),
                            "n_prompts_per_model": int(scope_frame.groupby("MODEL_ALIAS").size().min()),
                        }
                    )
        aliases = list(frame["MODEL_ALIAS"].drop_duplicates())
        if len(aliases) > 2:
            for omitted in aliases:
                subset = frame[frame["MODEL_ALIAS"].ne(omitted)]
                for scheme in ("STRICT", "EXPANDED"):
                    record = {
                        "model_group": group_name,
                        "omitted_model": omitted,
                        "coding_scheme": scheme,
                    }
                    record.update(summary_record(subset, scheme))
                    loo_rows.append(record)

    families = set(model_summary["model_family"])
    if families == {"closed", "open_weight"}:
        permutation_scopes = [("overall", "all", model_summary)] + [
            ("domain", str(domain), subset)
            for domain, subset in model_domain_summary.groupby("domain", sort=False)
        ]
        for scope, domain, scope_summary in permutation_scopes:
            for scheme in ("STRICT", "EXPANDED"):
                subset = scope_summary[
                    scope_summary["coding_scheme"].eq(scheme)
                ].copy()
                for metric in ("inclusion_rate", "conditional_mean_rank"):
                    metric_subset = subset.dropna(subset=[metric]).copy()
                    aliases = list(metric_subset["model_alias"])
                    n_closed = int(metric_subset["model_family"].eq("closed").sum())
                    n_open = int(metric_subset["model_family"].eq("open_weight").sum())
                    if n_closed == 0 or n_open == 0:
                        continue
                    values = dict(
                        zip(metric_subset["model_alias"], metric_subset[metric], strict=True)
                    )
                    observed = float(
                        metric_subset.loc[
                            metric_subset["model_family"].eq("closed"), metric
                        ].mean()
                        - metric_subset.loc[
                            metric_subset["model_family"].eq("open_weight"), metric
                        ].mean()
                    )
                    permuted: list[float] = []
                    for closed_aliases in itertools.combinations(aliases, n_closed):
                        closed_set = set(closed_aliases)
                        a = [values[alias] for alias in aliases if alias in closed_set]
                        b = [values[alias] for alias in aliases if alias not in closed_set]
                        permuted.append(float(np.mean(a) - np.mean(b)))
                    p_value = float(
                        np.mean(np.abs(permuted) >= abs(observed) - 1e-15)
                    )
                    permutation_rows.append(
                        {
                            "scope": scope,
                            "domain": domain,
                            "coding_scheme": scheme,
                            "metric": metric,
                            "closed_minus_open": observed,
                            "effect_direction": (
                                "negative means earlier AI rank for closed models"
                                if metric == "conditional_mean_rank"
                                else "positive means higher AI inclusion for closed models"
                            ),
                            "exact_two_sided_permutation_p": p_value,
                            "permutations": len(permuted),
                            "closed_models": n_closed,
                            "open_models": n_open,
                            "models_with_undefined_outcome_excluded": int(
                                len(subset) - len(metric_subset)
                            ),
                        }
                    )
    permutation_frame = pd.DataFrame(permutation_rows)
    if len(permutation_frame):
        raw_p = permutation_frame["exact_two_sided_permutation_p"].to_numpy()
        permutation_frame["holm_adjusted_p_all_reported_tests"] = multipletests(
            raw_p, method="holm"
        )[1]
        permutation_frame["holm_adjusted_p_two_primary_overall_tests"] = math.nan
        primary = (
            permutation_frame["scope"].eq("overall")
            & permutation_frame["coding_scheme"].eq("STRICT")
            & permutation_frame["metric"].isin(["inclusion_rate", "conditional_mean_rank"])
        )
        permutation_frame.loc[
            primary, "holm_adjusted_p_two_primary_overall_tests"
        ] = multipletests(
            permutation_frame.loc[primary, "exact_two_sided_permutation_p"],
            method="holm",
        )[1]
    return pd.DataFrame(group_rows), pd.DataFrame(loo_rows), permutation_frame


def sensitivity_outputs(scores: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    paraphrase_rows: list[dict[str, Any]] = []
    domain_rows: list[dict[str, Any]] = []
    groups = {
        "all_models": scores,
        **{family: frame for family, frame in scores.groupby("MODEL_FAMILY", sort=False)},
    }
    for group_name, frame in groups.items():
        for omitted in range(1, 6):
            subset = frame[frame["PARAPHRASE_ID"].ne(omitted)]
            for scheme in ("STRICT", "EXPANDED"):
                paraphrase_rows.append(
                    {"model_group": group_name, "omitted_paraphrase_id": omitted, "coding_scheme": scheme, **summary_record(subset, scheme)}
                )
        for omitted in frame["DOMAIN"].drop_duplicates():
            subset = frame[frame["DOMAIN"].ne(omitted)]
            for scheme in ("STRICT", "EXPANDED"):
                domain_rows.append(
                    {"model_group": group_name, "omitted_domain": omitted, "coding_scheme": scheme, **summary_record(subset, scheme)}
                )
    return pd.DataFrame(paraphrase_rows), pd.DataFrame(domain_rows)


def main() -> None:
    args = parse_args()
    if args.bootstrap_reps < 500:
        raise ValueError("--bootstrap-reps must be at least 500.")
    config = load_config(args.config)
    output_dir_path = args.output_dir or Path(
        f"outputs/analysis/recommendation_ai_prioritization_{args.mode}"
    )
    output_dir_path.mkdir(parents=True, exist_ok=True)
    overrides = load_overrides(args.overrides_csv)
    scores, items, sources = score_outputs(config, args.mode, overrides)
    descriptions = build_descriptive_outputs(scores)
    group_summary, leave_one_model_out, permutation = group_inference(
        scores,
        descriptions["model_summary"],
        descriptions["model_domain_summary"],
        reps=args.bootstrap_reps,
        seed=args.seed,
    )
    leave_one_paraphrase_out, leave_one_domain_out = sensitivity_outputs(scores)

    scores.to_csv(output_dir_path / "prompt_level_scores.csv", index=False)
    items.to_csv(output_dir_path / "coding_audit.csv", index=False)
    for name, frame in descriptions.items():
        frame.to_csv(output_dir_path / f"{name}.csv", index=False)
    group_summary.to_csv(output_dir_path / "group_hierarchical_bootstrap.csv", index=False)
    leave_one_model_out.to_csv(output_dir_path / "leave_one_model_out.csv", index=False)
    permutation.to_csv(output_dir_path / "closed_vs_open_exact_permutation.csv", index=False)
    leave_one_paraphrase_out.to_csv(output_dir_path / "leave_one_paraphrase_out.csv", index=False)
    leave_one_domain_out.to_csv(output_dir_path / "leave_one_domain_out.csv", index=False)

    summary = {
        "experiment": config["experiment"]["name"],
        "mode": args.mode,
        "created_at_utc": utc_now_iso(),
        "models": int(scores["MODEL_ALIAS"].nunique()),
        "model_families": scores.groupby("MODEL_FAMILY")["MODEL_ALIAS"].nunique().to_dict(),
        "prompts_per_model": int(scores.groupby("MODEL_ALIAS").size().min()),
        "question_blocks": int(scores["QUESTION_BLOCK_ID"].nunique()),
        "paraphrases_per_question": 5,
        "bootstrap_reps": args.bootstrap_reps,
        "seed": args.seed,
        "primary_coding": "STRICT",
        "primary_outcomes": ["inclusion_rate", "conditional_mean_rank"],
        "conditional_rank_definition": "mean rank of the first AI-coded item among responses where AI appears in the Top 5",
        "family_test": "exact permutation over model labels",
        "multiplicity": "Holm adjustment for the two strict overall primary tests; a second Holm column covers all reported family tests",
        "family_inference_unit": "model",
        "prompt_uncertainty": "hierarchical bootstrap: models, then question blocks within domain; five paraphrases retained per block",
        "sources": sources,
        "overrides_csv": str(args.overrides_csv.resolve()) if args.overrides_csv else None,
        "output_dir": str(output_dir_path.resolve()),
    }
    atomic_write_json(output_dir_path / "analysis_manifest.json", summary)
    print(json.dumps(summary, indent=2))
    print("\nGROUP ESTIMATES")
    print(group_summary.to_string(index=False))
    if len(permutation):
        print("\nCLOSED VS OPEN EXACT PERMUTATION TESTS")
        print(permutation.to_string(index=False))


if __name__ == "__main__":
    main()



==> anc/code/scripts/build_h1b_salary_inputs.py <==
#!/usr/bin/env python3
"""Build eligible H-1B salary rows and title-classification input.

This is the authoritative source-to-processed-data boundary for the H-1B
salary experiment. It accepts the official DOL LCA workbook directly while
retaining CSV compatibility for existing local workflows. Source-format
normalization and experiment eligibility therefore live in one place; the
generic LLM pipeline continues to consume ordinary validated CSV files.

Run:
    uv run python scripts/build_h1b_salary_inputs.py --help
"""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import re
import unicodedata
from pathlib import Path
from collections.abc import Sequence
from typing import Any

import pandas as pd


OFFICIAL_SOURCE_PAGE = (
    "https://www.dol.gov/agencies/eta/foreign-labor/performance"
)

REQUIRED_SOURCE_COLUMNS = {
    "CASE_NUMBER",
    "CASE_STATUS",
    "VISA_CLASS",
    "JOB_TITLE",
    "SOC_CODE",
    "SOC_TITLE",
    "FULL_TIME_POSITION",
    "TOTAL_WORKER_POSITIONS",
    "WORKSITE_CITY",
    "WORKSITE_STATE",
    "NAICS_CODE",
    "PW_WAGE_LEVEL",
    "PW_UNIT_OF_PAY",
    "WAGE_UNIT_OF_PAY",
    "WAGE_RATE_OF_PAY_FROM",
    "WAGE_RATE_OF_PAY_TO",
}

MISSING_TEXT_TOKENS = {
    "",
    "<na>",
    "n/a",
    "na",
    "nan",
    "none",
    "null",
}

# Exact compatibility contract of the existing data/raw/h1b CSV adapter. Do
# not broaden this to the complete DOL disclosure schema: downstream H-1B jobs
# historically received these fields, and the generic pipeline needs no more.
PIPELINE_SOURCE_COLUMNS = [
    "ROW_ID",
    "CASE_NUMBER",
    "CASE_STATUS",
    "VISA_CLASS",
    "RECEIVED_DATE",
    "DECISION_DATE",
    "BEGIN_DATE",
    "END_DATE",
    "JOB_TITLE",
    "SOC_CODE",
    "SOC_TITLE",
    "FULL_TIME_POSITION",
    "TOTAL_WORKER_POSITIONS",
    "WORKSITE_CITY",
    "WORKSITE_COUNTY",
    "WORKSITE_STATE",
    "WORKSITE_POSTAL_CODE",
    "NAICS_CODE",
    "PW_WAGE_LEVEL",
    "PW_UNIT_OF_PAY",
    "WAGE_UNIT_OF_PAY",
    "PREVAILING_WAGE",
    "WAGE_RATE_OF_PAY_FROM",
    "WAGE_RATE_OF_PAY_TO",
    "TOTAL_WORKSITE_LOCATIONS",
    "H_1B_DEPENDENT",
    "WILLFUL_VIOLATOR",
    "SUPPORT_H1B",
    "SECONDARY_ENTITY",
    "EMPLOYER_NAME",
]

def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def normalize_column_name(value: object) -> str:
    text = str(value).replace("\ufeff", "").strip()
    return re.sub(r"\s+", "_", text)


def normalize_columns(frame: pd.DataFrame) -> pd.DataFrame:
    normalized = [normalize_column_name(column) for column in frame.columns]
    empty = [index for index, column in enumerate(normalized) if not column]
    if empty:
        raise ValueError(f"Source contains empty column names at indexes: {empty}")

    index = pd.Index(normalized)
    duplicates = index[index.duplicated(keep=False)].unique().tolist()
    if duplicates:
        raise ValueError(
            "Column-name normalization produced duplicates: "
            f"{sorted(duplicates)}"
        )

    frame.columns = normalized
    return frame


def strip_string_columns(frame: pd.DataFrame) -> pd.DataFrame:
    """Trim strings in place without inventing new missing-value semantics."""
    for column in frame.columns:
        series = frame[column]
        if pd.api.types.is_object_dtype(series) or pd.api.types.is_string_dtype(series):
            frame[column] = series.astype("string").str.strip()
    return frame


def parse_sheet_name(value: str | int) -> str | int:
    text = str(value).strip()
    return int(text) if re.fullmatch(r"\d+", text) else text


def infer_fiscal_year(path: Path) -> int | None:
    match = re.search(r"FY(20\d{2})", path.name, flags=re.IGNORECASE)
    return int(match.group(1)) if match else None


def read_source(path: Path, sheet_name: str | int = 0) -> tuple[pd.DataFrame, dict[str, Any]]:
    suffix = path.suffix.casefold()
    if suffix in {".xlsx", ".xlsm"}:
        selected_sheet = parse_sheet_name(sheet_name)
        frame = pd.read_excel(
            path,
            sheet_name=selected_sheet,
            dtype="string",
            keep_default_na=False,
            engine="openpyxl",
        )
        metadata = {
            "source_format": suffix.removeprefix("."),
            "sheet_name": selected_sheet,
        }
    elif suffix == ".csv":
        frame = pd.read_csv(
            path,
            dtype="string",
            keep_default_na=False,
            na_filter=False,
            low_memory=False,
        )
        metadata = {"source_format": "csv", "sheet_name": None}
    else:
        raise ValueError(
            f"Unsupported input format {suffix!r}; expected .xlsx, .xlsm, or .csv."
        )

    if not isinstance(frame, pd.DataFrame):
        raise TypeError("The selected Excel sheet did not produce one table.")
    return strip_string_columns(normalize_columns(frame)), metadata


def nonempty_text_mask(series: pd.Series) -> pd.Series:
    return ~missing_text_mask(series)


def missing_text_mask(series: pd.Series) -> pd.Series:
    text = series.astype("string").str.strip()
    return text.isna() | text.str.casefold().isin(MISSING_TEXT_TOKENS)


def parse_numeric_wage(
    series: pd.Series,
) -> tuple[pd.Series, pd.Series, pd.Series]:
    """Return numeric values, missing mask, and invalid-nonempty mask.

    Parsing never mutates the source column. In particular, an invalid
    nonempty upper wage endpoint must remain distinguishable from a missing
    endpoint; otherwise a wage range could be mistaken for a point salary.
    """
    text = series.astype("string").str.strip()
    missing = missing_text_mask(text)
    cleaned = (
        text.mask(missing)
        .str.replace(",", "", regex=False)
        .str.replace("$", "", regex=False)
    )
    numeric = pd.to_numeric(cleaned, errors="coerce")
    invalid_nonempty = ~missing & numeric.isna()
    return numeric, missing, invalid_nonempty


def clean_code(value: object) -> str:
    if value is None or pd.isna(value):
        return ""
    text = str(value).strip()
    if re.fullmatch(r"\d+\.0", text):
        return text[:-2]
    return text


def normalize_title(value: object) -> str:
    text = "" if value is None or pd.isna(value) else str(value)
    text = unicodedata.normalize("NFKC", text)
    text = re.sub(r"\s+", " ", text.strip())
    return text.casefold()


def title_id(normalized: str) -> str:
    return "T_" + hashlib.sha256(normalized.encode("utf-8")).hexdigest()[:24]


def validate_and_add_row_id(
    frame: pd.DataFrame,
    *,
    fiscal_year: int | None,
    force_year_prefix: bool,
) -> tuple[pd.DataFrame, str]:
    missing = sorted(REQUIRED_SOURCE_COLUMNS - set(frame.columns))
    if missing:
        raise ValueError(f"Input is missing required columns: {missing}")

    case_number = frame["CASE_NUMBER"].astype("string").str.strip()
    if case_number.isna().any() or case_number.eq("").any():
        raise ValueError("CASE_NUMBER must be complete and nonempty.")
    if case_number.duplicated().any():
        examples = case_number[case_number.duplicated(keep=False)].head(10).tolist()
        raise ValueError(
            "CASE_NUMBER must be unique in the official cumulative disclosure file. "
            f"Duplicate examples: {examples}"
        )
    frame["CASE_NUMBER"] = case_number

    if force_year_prefix:
        if fiscal_year is None:
            raise ValueError(
                "A fiscal year is required to generate collision-safe multi-source IDs."
            )
        generated = "FY" + str(fiscal_year) + ":" + case_number
        if "ROW_ID" in frame.columns:
            frame["ROW_ID"] = generated
        else:
            frame.insert(0, "ROW_ID", generated)
        row_id_source = "SOURCE_FISCAL_YEAR + CASE_NUMBER"
    elif "ROW_ID" not in frame.columns:
        generated = (
            "FY" + str(fiscal_year) + ":" + case_number
            if fiscal_year is not None
            else case_number.copy()
        )
        frame.insert(0, "ROW_ID", generated)
        row_id_source = (
            "SOURCE_FISCAL_YEAR + CASE_NUMBER"
            if fiscal_year is not None
            else "CASE_NUMBER"
        )
    else:
        frame["ROW_ID"] = frame["ROW_ID"].astype("string").str.strip()
        row_id_source = "existing ROW_ID"

    row_id = frame["ROW_ID"]
    if row_id.isna().any() or row_id.eq("").any() or row_id.duplicated().any():
        raise ValueError("ROW_ID must be complete, nonempty, and unique.")
    return frame, row_id_source


def build_unique_titles(frame: pd.DataFrame) -> pd.DataFrame:
    counts = (
        frame.groupby(["JOB_TITLE_NORM", "JOB_TITLE"], dropna=False)
        .size()
        .rename("COUNT")
        .reset_index()
        .sort_values(
            ["JOB_TITLE_NORM", "COUNT", "JOB_TITLE"],
            ascending=[True, False, True],
            kind="mergesort",
        )
    )
    representative = counts.drop_duplicates("JOB_TITLE_NORM", keep="first")
    title_counts = frame["JOB_TITLE_NORM"].value_counts()

    unique_titles = representative[["JOB_TITLE_NORM", "JOB_TITLE"]].copy()
    unique_titles["TITLE_ID"] = unique_titles["JOB_TITLE_NORM"].map(title_id)
    unique_titles["TITLE_ROW_COUNT"] = (
        unique_titles["JOB_TITLE_NORM"].map(title_counts).astype(int)
    )
    return (
        unique_titles[
            ["TITLE_ID", "JOB_TITLE", "JOB_TITLE_NORM", "TITLE_ROW_COUNT"]
        ]
        .sort_values("TITLE_ID", kind="mergesort")
        .reset_index(drop=True)
    )


def atomic_write_csv(frame: pd.DataFrame, path: Path) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(f".{path.name}.{os.getpid()}.tmp")
    try:
        frame.to_csv(temporary, index=False)
        temporary.replace(path)
    finally:
        temporary.unlink(missing_ok=True)


def atomic_write_json(value: dict[str, Any], path: Path) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_name(f".{path.name}.{os.getpid()}.tmp")
    try:
        temporary.write_text(
            json.dumps(value, indent=2, ensure_ascii=False) + "\n",
            encoding="utf-8",
        )
        temporary.replace(path)
    finally:
        temporary.unlink(missing_ok=True)


def build_inputs(
    input_path: Path | Sequence[Path],
    output_dir: Path,
    *,
    sheet_name: str | int = 0,
    expected_input_sha256: str | None = None,
    source_url: str = OFFICIAL_SOURCE_PAGE,
) -> dict[str, Any]:
    raw_paths = (
        [input_path]
        if isinstance(input_path, Path)
        else list(input_path)
    )
    if not raw_paths:
        raise ValueError("At least one H-1B source file is required.")
    input_paths = [path.expanduser().resolve() for path in raw_paths]
    output_dir = output_dir.expanduser().resolve()
    missing_files = [str(path) for path in input_paths if not path.is_file()]
    if missing_files:
        raise FileNotFoundError(f"H-1B source files not found: {missing_files}")
    if expected_input_sha256 is not None and len(input_paths) != 1:
        raise ValueError(
            "--expected-input-sha256 is available only for a single source; "
            "multi-source builds record each observed hash in the manifest."
        )

    source_records: list[dict[str, Any]] = []
    source_frames: list[pd.DataFrame] = []
    row_id_sources: set[str] = set()
    multi_source = len(input_paths) > 1
    inferred_years = [infer_fiscal_year(path) for path in input_paths]
    known_years = [year for year in inferred_years if year is not None]
    duplicate_years = sorted(
        year for year in set(known_years) if known_years.count(year) > 1
    )
    if duplicate_years:
        raise ValueError(
            "Provide at most one cumulative Q4 disclosure file per fiscal year. "
            f"Duplicate years: {duplicate_years}"
        )
    if multi_source:
        ordered_sources = sorted(
            zip(input_paths, inferred_years, strict=True),
            key=lambda item: (item[1] is None, item[1], str(item[0])),
        )
    else:
        ordered_sources = list(zip(input_paths, inferred_years, strict=True))

    for source_path, fiscal_year in ordered_sources:
        input_sha256 = sha256_file(source_path)
        if expected_input_sha256 is not None:
            expected = expected_input_sha256.strip().casefold()
            if input_sha256 != expected:
                raise ValueError(
                    "Input SHA-256 mismatch: "
                    f"expected {expected}, observed {input_sha256}"
                )

        source_frame, source_metadata = read_source(
            source_path,
            sheet_name=sheet_name,
        )
        original_source_columns = list(source_frame.columns)
        if (
            "H-1B_DEPENDENT" in source_frame.columns
            and "H_1B_DEPENDENT" not in source_frame.columns
        ):
            source_frame = source_frame.rename(
                columns={"H-1B_DEPENDENT": "H_1B_DEPENDENT"}
            )
        if multi_source and fiscal_year is None:
            raise ValueError(
                "Could not infer a fiscal year from multi-source input filename: "
                f"{source_path.name}. Include an FY20XX token."
            )
        source_frame, current_id_source = validate_and_add_row_id(
            source_frame,
            fiscal_year=fiscal_year,
            force_year_prefix=multi_source,
        )
        row_id_sources.add(current_id_source)
        if fiscal_year is not None:
            if "SOURCE_FISCAL_YEAR" in source_frame.columns:
                source_frame["SOURCE_FISCAL_YEAR"] = fiscal_year
            else:
                source_frame.insert(1, "SOURCE_FISCAL_YEAR", fiscal_year)

        missing_pipeline_columns = sorted(
            set(PIPELINE_SOURCE_COLUMNS) - set(source_frame.columns)
        )
        if missing_pipeline_columns:
            raise ValueError(
                "Source is missing columns from the existing data/raw/h1b "
                f"compatibility contract: {missing_pipeline_columns}"
            )
        selected_columns = ["ROW_ID"]
        if "SOURCE_FISCAL_YEAR" in source_frame.columns:
            selected_columns.append("SOURCE_FISCAL_YEAR")
        selected_columns.extend(PIPELINE_SOURCE_COLUMNS[1:])
        source_frames.append(source_frame[selected_columns].copy())
        source_records.append(
            {
                "input_path": str(source_path),
                "input_sha256": input_sha256,
                "fiscal_year": fiscal_year,
                "input_rows": int(len(source_frame)),
                "source_columns": original_source_columns,
                "source_column_count": len(original_source_columns),
                **source_metadata,
            }
        )

    frame = pd.concat(source_frames, ignore_index=True, sort=False)
    if frame["ROW_ID"].duplicated().any():
        examples = (
            frame.loc[frame["ROW_ID"].duplicated(keep=False), "ROW_ID"]
            .head(10)
            .tolist()
        )
        raise ValueError(f"Combined sources contain duplicate ROW_ID values: {examples}")
    row_id_source = ", ".join(sorted(row_id_sources))
    initial_rows = len(frame)

    wage_from, _, invalid_nonempty_from = parse_numeric_wage(
        frame["WAGE_RATE_OF_PAY_FROM"]
    )
    wage_to, wage_to_missing, invalid_nonempty_to = parse_numeric_wage(
        frame["WAGE_RATE_OF_PAY_TO"]
    )
    if invalid_nonempty_to.any():
        examples = (
            frame.loc[
                invalid_nonempty_to,
                ["ROW_ID", "WAGE_RATE_OF_PAY_FROM", "WAGE_RATE_OF_PAY_TO"],
            ]
            .head(10)
            .to_dict(orient="records")
        )
        raise ValueError(
            "Found nonempty but nonnumeric WAGE_RATE_OF_PAY_TO values. "
            "They cannot be interpreted as missing point-salary endpoints. "
            f"Examples: {examples}"
        )

    status = frame["CASE_STATUS"].astype("string").str.casefold()
    visa = frame["VISA_CLASS"].astype("string").str.casefold()
    wage_unit = frame["WAGE_UNIT_OF_PAY"].astype("string").str.casefold()
    prevailing_wage_unit = (
        frame["PW_UNIT_OF_PAY"].astype("string").str.casefold()
    )
    full_time = frame["FULL_TIME_POSITION"].astype("string").str.casefold()

    rules: list[tuple[str, pd.Series]] = [
        ("certified_case", status.eq("certified")),
        ("h1b_visa_class", visa.eq("h-1b")),
        ("annual_prevailing_wage_unit", prevailing_wage_unit.eq("year")),
        ("annual_wage_unit", wage_unit.eq("year")),
        ("full_time_position", full_time.eq("y")),
        ("nonempty_wage_level", nonempty_text_mask(frame["PW_WAGE_LEVEL"])),
        ("nonempty_job_title", nonempty_text_mask(frame["JOB_TITLE"])),
        ("positive_numeric_wage_from", wage_from.gt(0)),
        ("missing_wage_to_point_salary", wage_to_missing),
    ]

    cumulative = pd.Series(True, index=frame.index)
    excluded_at_rule: dict[str, int] = {}
    rows_after_rule: dict[str, int] = {}
    for name, mask in rules:
        mask = mask.fillna(False)
        excluded_at_rule[name] = int((cumulative & ~mask).sum())
        cumulative &= mask
        rows_after_rule[name] = int(cumulative.sum())

    point_salary_rows = rows_after_rule["missing_wage_to_point_salary"]
    if point_salary_rows == 0:
        raise ValueError(
            "No rows remain after certified, H-1B, annual, full-time, "
            "point-salary eligibility rules."
        )

    retained = frame.loc[cumulative].copy()
    retained["ACTUAL_ANNUAL_SALARY_USD"] = wage_from.loc[cumulative].astype(float)
    prevailing_wage, _, _ = parse_numeric_wage(retained["PREVAILING_WAGE"])
    retained["PREVAILING_ANNUAL_WAGE_USD"] = prevailing_wage.astype(float)

    if retained["ACTUAL_ANNUAL_SALARY_USD"].isna().any():
        raise RuntimeError("Missing derived salary remains after eligibility filtering.")
    if not retained["ACTUAL_ANNUAL_SALARY_USD"].gt(0).all():
        raise RuntimeError("Nonpositive derived salary remains after filtering.")

    retained_to_missing = missing_text_mask(retained["WAGE_RATE_OF_PAY_TO"])
    if not retained_to_missing.all():
        raise RuntimeError("A retained row still contains WAGE_RATE_OF_PAY_TO.")

    for column in ("SOC_CODE", "NAICS_CODE"):
        retained[column] = retained[column].map(clean_code).astype("string")

    retained["JOB_TITLE"] = (
        retained["JOB_TITLE"]
        .astype("string")
        .str.replace(r"\s+", " ", regex=True)
        .str.strip()
    )
    retained["JOB_TITLE_NORM"] = retained["JOB_TITLE"].map(normalize_title)
    if retained["JOB_TITLE_NORM"].eq("").any():
        raise RuntimeError("Empty normalized job title remains after filtering.")

    retained["TITLE_ID"] = retained["JOB_TITLE_NORM"].map(title_id)
    collision_check = retained[["TITLE_ID", "JOB_TITLE_NORM"]].drop_duplicates()
    if collision_check["TITLE_ID"].duplicated().any():
        raise RuntimeError("TITLE_ID hash collision detected.")

    unique_titles = build_unique_titles(retained)
    compatibility_columns = ["ROW_ID"]
    if "SOURCE_FISCAL_YEAR" in retained.columns:
        compatibility_columns.append("SOURCE_FISCAL_YEAR")
    compatibility_columns.extend(PIPELINE_SOURCE_COLUMNS[1:])
    missing_compatibility_columns = [
        column for column in compatibility_columns if column not in retained.columns
    ]
    if missing_compatibility_columns:
        raise RuntimeError(
            "Preprocessing discarded pipeline compatibility columns: "
            f"{missing_compatibility_columns}"
        )
    ready_path = output_dir / "h1b_hygiene_ready.csv"
    title_path = output_dir / "h1b_unique_job_titles.csv"
    summary_path = output_dir / "h1b_preprocess_summary.json"
    manifest_path = output_dir / "h1b_build_manifest.json"

    atomic_write_csv(retained, ready_path)
    atomic_write_csv(unique_titles, title_path)

    script_path = Path(__file__).resolve()
    manifest: dict[str, Any] = {
        "official_source_page": source_url,
        "sources": source_records,
        "builder": {
            "script": str(script_path),
            "script_sha256": sha256_file(script_path),
        },
        "input_rows": initial_rows,
        "input_rows_by_fiscal_year": {
            str(record["fiscal_year"]): int(record["input_rows"])
            for record in source_records
            if record["fiscal_year"] is not None
        },
        "row_id_source": row_id_source,
        "row_id_column": "ROW_ID",
        "pipeline_compatibility_columns": compatibility_columns,
        "pipeline_compatibility_column_count": len(compatibility_columns),
        "output_columns": list(retained.columns),
        "output_column_count": len(retained.columns),
        "missing_compatibility_columns": missing_compatibility_columns,
        "eligibility_rule_order": [name for name, _ in rules],
        "excluded_at_rule": excluded_at_rule,
        "rows_after_rule": rows_after_rule,
        "rows_passing_non_range_hygiene_filters": rows_after_rule[
            "positive_numeric_wage_from"
        ],
        "range_rows_excluded": excluded_at_rule[
            "missing_wage_to_point_salary"
        ],
        "invalid_nonempty_wage_from": int(invalid_nonempty_from.sum()),
        "invalid_nonempty_wage_to": int(invalid_nonempty_to.sum()),
        "point_salary_rows_retained": int(len(retained)),
        "point_salary_rows_by_fiscal_year": (
            {
                str(int(year)): int(count)
                for year, count in retained["SOURCE_FISCAL_YEAR"]
                .value_counts()
                .sort_index()
                .items()
            }
            if "SOURCE_FISCAL_YEAR" in retained.columns
            else {}
        ),
        "hygiene_ready_rows": int(len(retained)),
        "dropped_rows": int(initial_rows - len(retained)),
        "unique_normalized_titles": int(len(unique_titles)),
        "salary_source_column": "WAGE_RATE_OF_PAY_FROM",
        "analysis_benchmark_source_column": "PREVAILING_WAGE",
        "analysis_benchmark_column": "PREVAILING_ANNUAL_WAGE_USD",
        "derived_salary_column": "ACTUAL_ANNUAL_SALARY_USD",
        "salary_interpretation": "Employer-reported annual wage rate to be paid",
        "annual_unit_column": "WAGE_UNIT_OF_PAY",
        "point_salary_requirement": "WAGE_RATE_OF_PAY_TO is missing",
        "full_time_only": True,
        "certified_only": True,
        "visa_class": "H-1B",
        "outputs": {
            "hygiene_ready_csv": str(ready_path),
            "hygiene_ready_csv_sha256": sha256_file(ready_path),
            "unique_titles_csv": str(title_path),
            "unique_titles_csv_sha256": sha256_file(title_path),
        },
    }

    # Preserve the existing summary filename and keys while adding a complete,
    # hash-backed build manifest for reproducibility audits.
    atomic_write_json(manifest, summary_path)
    atomic_write_json(manifest, manifest_path)
    print(json.dumps(manifest, indent=2, ensure_ascii=False))
    return manifest


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Build point-salary H-1B rows and deduplicated title-classification "
            "input from the official DOL XLSX or a compatible CSV."
        )
    )
    parser.add_argument(
        "--input",
        "--input-xlsx",
        dest="input_paths",
        type=Path,
        nargs="+",
        required=True,
        help=(
            "One or more official DOL Q4 LCA .xlsx files, or one compatible "
            ".csv. Multi-source filenames must contain FY20XX."
        ),
    )
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument(
        "--sheet-name",
        default="0",
        help="Excel sheet name or zero-based index; ignored for CSV input.",
    )
    parser.add_argument(
        "--expected-input-sha256",
        default=None,
        help="Optional pinned SHA-256 for the official source file.",
    )
    parser.add_argument(
        "--source-url",
        default=OFFICIAL_SOURCE_PAGE,
        help="Source page recorded in the build manifest.",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    build_inputs(
        args.input_paths,
        args.output_dir,
        sheet_name=args.sheet_name,
        expected_input_sha256=args.expected_input_sha256,
        source_url=args.source_url,
    )


if __name__ == "__main__":
    main()



==> anc/code/scripts/build_h1b_salary_title_crossover.py <==
#!/usr/bin/env python3
"""Build the H-1B salary title-crossover intervention dataset.

The builder selects exact matching blocks containing one AI and one non-AI record.
For each block, it crosses the two observed job titles with both observed non-title
job contexts, producing four rows per title pair.

Run:
    uv run python scripts/build_h1b_salary_title_crossover.py --help
"""

from __future__ import annotations

import argparse
import hashlib
import json
from pathlib import Path
from typing import Any

import pandas as pd


DEFAULT_INPUT = Path(
    "data/processed/h1b_salary_2023_2025_point_only/h1b_salary_sample.csv"
)
DEFAULT_OUTPUT = Path(
    "data/processed/h1b_salary_2023_2025_point_only/"
    "h1b_salary_title_crossover.csv"
)
TITLE_DERIVED_COLUMNS = (
    "JOB_TITLE",
    "JOB_TITLE_NORM",
    "TITLE_ID",
    "AI_CONFIDENCE_SCORE",
    "IS_AI",
    "EXPOSURE_GROUP",
)
PROMPT_CONTEXT_COLUMNS = (
    "SOURCE_FISCAL_YEAR",
    "SOC_CODE",
    "SOC_TITLE",
    "WORKSITE_CITY",
    "WORKSITE_STATE",
    "NAICS_CODE",
    "TOTAL_WORKER_POSITIONS",
)
REQUIRED_COLUMNS = {
    "ROW_ID",
    "BLOCK_ID",
    "JOB_TITLE",
    "SOURCE_FISCAL_YEAR",
    "SOC_CODE",
    "SOC_TITLE",
    "WORKSITE_CITY",
    "WORKSITE_STATE",
    "NAICS_CODE",
    "TOTAL_WORKER_POSITIONS",
    "ACTUAL_ANNUAL_SALARY_USD",
    "PREVAILING_ANNUAL_WAGE_USD",
    "IS_AI",
    "AI_CONFIDENCE_SCORE",
}


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _as_binary(series: pd.Series, *, name: str) -> pd.Series:
    numeric = pd.to_numeric(series, errors="coerce")
    if numeric.isna().any() or not numeric.isin([0, 1]).all():
        raise ValueError(f"{name} must contain only binary 0/1 values.")
    return numeric.astype(int)


def _manipulation_id(context_row_id: str, assigned_is_ai: int) -> str:
    suffix = "AI_TITLE" if assigned_is_ai else "NON_AI_TITLE"
    return f"{context_row_id}::XOVER::{suffix}"


def _pair_id(block_id: str) -> str:
    digest = hashlib.sha256(block_id.encode("utf-8")).hexdigest()[:16]
    return f"H1B_XOVER_{digest}"


def _validate_source(frame: pd.DataFrame) -> pd.DataFrame:
    missing = sorted(REQUIRED_COLUMNS - set(frame.columns))
    if missing:
        raise ValueError(f"Salary cohort is missing required columns: {missing}")
    if frame["ROW_ID"].isna().any() or frame["ROW_ID"].astype(str).duplicated().any():
        raise ValueError("Salary cohort must contain unique nonmissing ROW_ID values.")
    if frame["BLOCK_ID"].isna().any():
        raise ValueError("Salary cohort contains missing BLOCK_ID values.")

    validated = frame.copy()
    validated["ROW_ID"] = validated["ROW_ID"].astype("string")
    validated["BLOCK_ID"] = validated["BLOCK_ID"].astype("string")
    validated["IS_AI"] = _as_binary(validated["IS_AI"], name="IS_AI")
    salary = pd.to_numeric(
        validated["ACTUAL_ANNUAL_SALARY_USD"], errors="coerce"
    )
    if salary.isna().any() or not salary.gt(0).all():
        raise ValueError("ACTUAL_ANNUAL_SALARY_USD must be positive and numeric.")
    validated["ACTUAL_ANNUAL_SALARY_USD"] = salary.astype(float)
    prevailing = pd.to_numeric(validated["PREVAILING_ANNUAL_WAGE_USD"], errors="coerce")
    if prevailing.isna().any() or not prevailing.gt(0).all():
        raise ValueError("PREVAILING_ANNUAL_WAGE_USD must be positive and numeric.")
    validated["PREVAILING_ANNUAL_WAGE_USD"] = prevailing.astype(float)
    return validated


def build_crossover(
    cohort: pd.DataFrame,
    *,
    expected_pairs: int | None = 495,
) -> tuple[pd.DataFrame, pd.DataFrame]:
    """Return the four-row crossover panel and one-row-per-pair audit table."""

    cohort = _validate_source(cohort)
    pair_groups: list[tuple[str, pd.DataFrame]] = []
    for block_id, group in cohort.groupby("BLOCK_ID", sort=True, dropna=False):
        counts = group["IS_AI"].value_counts().to_dict()
        if len(group) == 2 and counts == {0: 1, 1: 1}:
            pair_groups.append((str(block_id), group.copy()))

    if expected_pairs is not None and len(pair_groups) != expected_pairs:
        raise RuntimeError(
            f"Expected {expected_pairs:,} one-to-one blocks, found {len(pair_groups):,}."
        )
    if not pair_groups:
        raise RuntimeError("No one-to-one AI/non-AI matching blocks were found.")

    output_rows: list[dict[str, Any]] = []
    audit_rows: list[dict[str, Any]] = []

    for block_id, group in pair_groups:
        ai_row = group.loc[group["IS_AI"].eq(1)].iloc[0]
        non_ai_row = group.loc[group["IS_AI"].eq(0)].iloc[0]
        title_sources = {1: ai_row, 0: non_ai_row}
        title_pair_id = _pair_id(block_id)

        audit_rows.append(
            {
                "TITLE_PAIR_ID": title_pair_id,
                "BLOCK_ID": block_id,
                "AI_SOURCE_ROW_ID": str(ai_row["ROW_ID"]),
                "NON_AI_SOURCE_ROW_ID": str(non_ai_row["ROW_ID"]),
                "AI_JOB_TITLE": str(ai_row["JOB_TITLE"]),
                "NON_AI_JOB_TITLE": str(non_ai_row["JOB_TITLE"]),
                "AI_CONFIDENCE_SCORE": float(ai_row["AI_CONFIDENCE_SCORE"]),
                "NON_AI_CONFIDENCE_SCORE": float(non_ai_row["AI_CONFIDENCE_SCORE"]),
                "AI_CONTEXT_PREVAILING_WAGE_USD": float(
                    ai_row["PREVAILING_ANNUAL_WAGE_USD"]
                ),
                "NON_AI_CONTEXT_PREVAILING_WAGE_USD": float(
                    non_ai_row["PREVAILING_ANNUAL_WAGE_USD"]
                ),
            }
        )

        for context_row in (ai_row, non_ai_row):
            context_is_ai = int(context_row["IS_AI"])
            context_row_id = str(context_row["ROW_ID"])
            context_title = str(context_row["JOB_TITLE"])
            context_score = float(context_row["AI_CONFIDENCE_SCORE"])

            for assigned_is_ai in (1, 0):
                title_row = title_sources[assigned_is_ai]
                record = context_row.to_dict()

                record.update(
                    {
                        "ROW_ID": _manipulation_id(
                            context_row_id, assigned_is_ai
                        ),
                        "TITLE_PAIR_ID": title_pair_id,
                        "BASE_CONTEXT_ID": context_row_id,
                        "CONTEXT_SOURCE_ROW_ID": context_row_id,
                        "TITLE_SOURCE_ROW_ID": str(title_row["ROW_ID"]),
                        "CONTEXT_ORIGINAL_JOB_TITLE": context_title,
                        "CONTEXT_ORIGINAL_IS_AI": context_is_ai,
                        "CONTEXT_ORIGINAL_AI_CONFIDENCE_SCORE": context_score,
                        "ASSIGNED_JOB_TITLE": str(title_row["JOB_TITLE"]),
                        "ASSIGNED_TITLE_IS_AI": assigned_is_ai,
                        "ASSIGNED_TITLE_AI_CONFIDENCE_SCORE": float(
                            title_row["AI_CONFIDENCE_SCORE"]
                        ),
                        "IS_FACTUAL_COMBINATION": int(
                            context_row_id == str(title_row["ROW_ID"])
                        ),
                    }
                )

                for column in TITLE_DERIVED_COLUMNS:
                    if column in cohort.columns:
                        record[column] = title_row[column]
                record["IS_AI"] = assigned_is_ai
                record["EXPOSURE_GROUP"] = "AI" if assigned_is_ai else "non_AI"
                output_rows.append(record)

    crossover = pd.DataFrame(output_rows)
    pairs = pd.DataFrame(audit_rows).sort_values(
        "TITLE_PAIR_ID", kind="mergesort"
    ).reset_index(drop=True)
    crossover = crossover.sort_values(
        ["TITLE_PAIR_ID", "BASE_CONTEXT_ID", "ASSIGNED_TITLE_IS_AI"],
        ascending=[True, True, False],
        kind="mergesort",
    ).reset_index(drop=True)

    if crossover["ROW_ID"].duplicated().any():
        raise RuntimeError("Crossover dataset contains duplicate ROW_ID values.")
    if len(crossover) != 4 * len(pairs):
        raise RuntimeError("Each title pair must produce exactly four rows.")

    per_pair = crossover.groupby("TITLE_PAIR_ID", sort=False)
    if not per_pair.size().eq(4).all():
        raise RuntimeError("Each TITLE_PAIR_ID must contain exactly four rows.")
    if not per_pair["BASE_CONTEXT_ID"].nunique().eq(2).all():
        raise RuntimeError("Each title pair must contain exactly two base contexts.")
    if not per_pair["ASSIGNED_TITLE_IS_AI"].sum().eq(2).all():
        raise RuntimeError("Each title pair must assign the AI title exactly twice.")
    if not per_pair["IS_FACTUAL_COMBINATION"].sum().eq(2).all():
        raise RuntimeError("Each title pair must contain two factual combinations.")

    for context_id, context in crossover.groupby("BASE_CONTEXT_ID", sort=False):
        if len(context) != 2 or set(context["ASSIGNED_TITLE_IS_AI"]) != {0, 1}:
            raise RuntimeError(
                f"Context {context_id} does not contain both title assignments."
            )
        if context["ACTUAL_ANNUAL_SALARY_USD"].nunique(dropna=False) != 1:
            raise RuntimeError(f"Context {context_id} changes the employer wage across titles.")
        if context["PREVAILING_ANNUAL_WAGE_USD"].nunique(dropna=False) != 1:
            raise RuntimeError(
                f"Context {context_id} changes the prevailing wage across titles."
            )
        for column in PROMPT_CONTEXT_COLUMNS:
            if context[column].nunique(dropna=False) != 1:
                raise RuntimeError(
                    f"Context {context_id} changes non-title prompt field {column}."
                )

    return crossover, pairs


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Build the four-cell H-1B salary title-crossover panel."
    )
    parser.add_argument("--input", type=Path, default=DEFAULT_INPUT)
    parser.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    parser.add_argument(
        "--expected-pairs",
        type=int,
        default=495,
        help="Required one-to-one block count; use 0 to disable the frozen-count check.",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    expected_pairs = None if args.expected_pairs == 0 else args.expected_pairs
    cohort = pd.read_csv(
        args.input,
        dtype={
            "ROW_ID": "string",
            "BLOCK_ID": "string",
            "SOURCE_FISCAL_YEAR": "string",
            "SOC_CODE": "string",
            "NAICS_CODE": "string",
        },
        low_memory=False,
    )
    crossover, pairs = build_crossover(cohort, expected_pairs=expected_pairs)

    args.output.parent.mkdir(parents=True, exist_ok=True)
    pairs_path = args.output.with_name(
        args.output.stem.replace("_crossover", "_crossover_pairs") + args.output.suffix
    )
    summary_path = args.output.with_name(
        args.output.stem.replace("_crossover", "_crossover_summary") + ".json"
    )
    crossover.to_csv(args.output, index=False)
    pairs.to_csv(pairs_path, index=False)

    summary = {
        "source": str(args.input.resolve()),
        "source_sha256": sha256_file(args.input),
        "output": str(args.output.resolve()),
        "output_sha256": sha256_file(args.output),
        "pairs_output": str(pairs_path.resolve()),
        "pairs_output_sha256": sha256_file(pairs_path),
        "title_pairs": int(len(pairs)),
        "base_contexts": int(crossover["BASE_CONTEXT_ID"].nunique()),
        "rows": int(len(crossover)),
        "rows_per_pair": 4,
        "rows_per_context": 2,
        "factual_rows": int(crossover["IS_FACTUAL_COMBINATION"].sum()),
        "counterfactual_rows": int(
            crossover["IS_FACTUAL_COMBINATION"].eq(0).sum()
        ),
        "assigned_ai_rows": int(crossover["ASSIGNED_TITLE_IS_AI"].sum()),
        "assigned_non_ai_rows": int(
            crossover["ASSIGNED_TITLE_IS_AI"].eq(0).sum()
        ),
        "fiscal_year_rows": {
            str(year): int(count)
            for year, count in crossover["SOURCE_FISCAL_YEAR"]
            .value_counts()
            .sort_index()
            .items()
        },
        "intervention": (
            "Within each one-to-one matching block, cross both observed titles "
            "with both observed non-title contexts."
        ),
    }
    summary_path.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/scripts/build_ipeds_completions_dataset.py <==
#!/usr/bin/env python3
"""Build the IPEDS program-completion dataset and deterministic AI comparison labels.

Run:
    uv run python scripts/build_ipeds_completions_dataset.py --help
"""

from __future__ import annotations

import argparse
import json
import math
import re
from pathlib import Path
from typing import Any

import numpy as np
import pandas as pd

from generic_llm_pipeline.ipeds import (
    canonical_integer_text,
    canonical_program_series,
)


AWARD_LEVEL_LABELS = {
    "1": "Award of less than one academic year",
    "2": "Award of at least one but less than two academic years",
    "3": "Associate's degree",
    "4": "Award of at least two but less than four academic years",
    "5": "Bachelor's degree",
    "6": "Postbaccalaureate certificate",
    "7": "Master's degree",
    "8": "Post-master's certificate",
    "9": "Doctor's degree",
    "10": "First-professional degree",
    "17": "Doctor's degree - research/scholarship",
    "18": "Doctor's degree - professional practice",
    "19": "Doctor's degree - other",
}

CONTROL_LABELS = {
    "1": "Public",
    "2": "Private nonprofit",
    "3": "Private for-profit",
}

SECTOR_LABELS = {
    "0": "Administrative unit",
    "1": "Public, four-year or above",
    "2": "Private nonprofit, four-year or above",
    "3": "Private for-profit, four-year or above",
    "4": "Public, two-year",
    "5": "Private nonprofit, two-year",
    "6": "Private for-profit, two-year",
    "7": "Public, less-than-two-year",
    "8": "Private nonprofit, less-than-two-year",
    "9": "Private for-profit, less-than-two-year",
    "99": "Sector unknown",
}

INSTITUTION_SIZE_LABELS = {
    "1": "Under 1,000 students",
    "2": "1,000-4,999 students",
    "3": "5,000-9,999 students",
    "4": "10,000-19,999 students",
    "5": "20,000 or more students",
    "-1": "Not reported",
    "-2": "Not applicable",
}

REGION_LABELS = {
    "0": "U.S. service schools",
    "1": "New England",
    "2": "Mid East",
    "3": "Great Lakes",
    "4": "Plains",
    "5": "Southeast",
    "6": "Southwest",
    "7": "Rocky Mountains",
    "8": "Far West",
    "9": "Outlying areas",
}

PRIOR_BINS = [
    (-math.inf, -1, "missing"),
    (0, 0, "0"),
    (1, 2, "1-2"),
    (3, 5, "3-5"),
    (6, 10, "6-10"),
    (11, 25, "11-25"),
    (26, 50, "26-50"),
    (51, 100, "51-100"),
    (101, 250, "101-250"),
    (251, math.inf, "251+"),
]


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Build an IPEDS institution-by-program-by-award-level dataset "
            "for AI versus neighboring computing-program completion predictions."
        )
    )
    parser.add_argument(
        "--raw-dir",
        type=Path,
        default=Path("data/raw/ipeds"),
        help="Directory containing extracted C<year>_A and HD<year> CSV files.",
    )
    parser.add_argument("--years", type=int, nargs="+", required=True)
    parser.add_argument(
        "--cip-reference-csv",
        type=Path,
        default=Path("data/reference/cip2020_computing_neighbors_v1.csv"),
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path("data/processed/ipeds_completions"),
    )
    parser.add_argument(
        "--minimum-completions",
        type=int,
        default=0,
        help="Keep rows with current-year completions at or above this value.",
    )
    parser.add_argument(
        "--require-institution-metadata",
        action=argparse.BooleanOptionalAction,
        default=True,
    )
    parser.add_argument(
        "--drop-administrative-units",
        action=argparse.BooleanOptionalAction,
        default=True,
    )
    return parser.parse_args()


def normalize_columns(frame: pd.DataFrame) -> pd.DataFrame:
    frame = frame.copy()
    frame.columns = [str(column).strip().upper() for column in frame.columns]
    return frame


def read_csv_strings(path: Path) -> pd.DataFrame:
    try:
        return normalize_columns(
            pd.read_csv(path, dtype="string", low_memory=False, encoding="utf-8-sig")
        )
    except UnicodeDecodeError:
        return normalize_columns(
            pd.read_csv(path, dtype="string", low_memory=False, encoding="latin1")
        )


def find_csv(raw_dir: Path, stems: list[str]) -> Path:
    candidates = [path for path in raw_dir.rglob("*.csv") if path.is_file()]
    by_stem = {path.stem.casefold(): path for path in candidates}
    for stem in stems:
        match = by_stem.get(stem.casefold())
        if match:
            return match
    names = ", ".join(stems)
    raise FileNotFoundError(
        f"Could not find any of [{names}] under {raw_dir}. "
        "Run scripts/download_ipeds_files.py first or provide extracted files."
    )


def normalize_unitid(series: pd.Series) -> pd.Series:
    return (
        series.astype("string")
        .str.strip()
        .str.replace(r"\.0$", "", regex=True)
    )


def normalize_code_scalar(value: Any) -> str | None:
    if value is None or pd.isna(value):
        return None
    text = str(value).strip()
    if not text:
        return None
    text = re.sub(r"[^0-9.]", "", text)
    if not text:
        return None
    if "." in text:
        left, right = text.split(".", 1)
        left = left.zfill(2)[-2:]
        right = right.ljust(4, "0")[:4]
        return f"{left}.{right}"
    digits = text.zfill(6)[-6:]
    return f"{digits[:2]}.{digits[2:]}"


def normalize_awlevel(series: pd.Series) -> pd.Series:
    """Canonicalize award-level identifiers before any cross-year joins."""
    return canonical_integer_text(series, field="AWLEVEL")


def numeric_nonnegative(series: pd.Series) -> pd.Series:
    values = pd.to_numeric(series, errors="coerce")
    values = values.where(values.ge(0))
    return values


def require_columns(frame: pd.DataFrame, columns: list[str], *, path: Path) -> None:
    missing = sorted(set(columns) - set(frame.columns))
    if missing:
        raise ValueError(f"{path} is missing required columns: {missing}")


def read_completions(path: Path, year: int) -> pd.DataFrame:
    frame = read_csv_strings(path)
    require_columns(
        frame,
        ["UNITID", "MAJORNUM", "CIPCODE", "AWLEVEL", "CTOTALT"],
        path=path,
    )

    # IPEDS contains separate first-major and second-major records.
    # Use first-major records for program-level award counts.
    major_num = (
        frame["MAJORNUM"]
        .astype("string")
        .str.strip()
        .str.replace(r"\.0$", "", regex=True)
    )
    frame = frame.loc[major_num.eq("1")].copy()

    output = pd.DataFrame(
        {
            "UNITID": normalize_unitid(frame["UNITID"]),
            "CIPCODE": frame["CIPCODE"].map(normalize_code_scalar).astype("string"),
            "AWLEVEL": normalize_awlevel(frame["AWLEVEL"]),
            "COMPLETIONS": numeric_nonnegative(frame["CTOTALT"]),
        }
    )
    output["YEAR"] = int(year)
    output = output.dropna(subset=["UNITID", "CIPCODE", "AWLEVEL", "COMPLETIONS"])

    key = ["UNITID", "CIPCODE", "AWLEVEL"]
    duplicates = output.duplicated(key, keep=False)
    if duplicates.any():
        examples = output.loc[duplicates, key].head(20).to_dict("records")
        raise ValueError(
            f"Completions file {path} has duplicate program keys, e.g. {examples}"
        )
    return output


def read_directory(path: Path, year: int) -> pd.DataFrame:
    frame = read_csv_strings(path)
    required = ["UNITID", "INSTNM", "STABBR", "OBEREG", "SECTOR", "CONTROL", "INSTSIZE"]
    require_columns(frame, required, path=path)

    optional = ["ICLEVEL", "HLOFFER", "LOCALE", "DEGGRANT"]
    columns = required + [column for column in optional if column in frame.columns]
    output = frame[columns].copy()
    output["UNITID"] = normalize_unitid(output["UNITID"])
    output["YEAR"] = int(year)
    if output["UNITID"].duplicated().any():
        raise ValueError(f"Directory file {path} contains duplicate UNITID values.")
    return output


def prior_bin(value: Any) -> str:
    if value is None or pd.isna(value):
        return "missing"
    number = float(value)
    for lower, upper, label in PRIOR_BINS[1:]:
        if lower <= number <= upper:
            return label
    return "missing"


def add_labels(frame: pd.DataFrame) -> pd.DataFrame:
    output = frame.copy()
    output["AWARD_LEVEL"] = output["AWLEVEL"].map(AWARD_LEVEL_LABELS).fillna(
        "Award level " + output["AWLEVEL"].astype(str)
    )
    output["CONTROL_LABEL"] = output["CONTROL"].map(CONTROL_LABELS).fillna(
        "Control code " + output["CONTROL"].astype(str)
    )
    output["SECTOR_LABEL"] = output["SECTOR"].map(SECTOR_LABELS).fillna(
        "Sector code " + output["SECTOR"].astype(str)
    )
    output["INSTITUTION_SIZE"] = output["INSTSIZE"].map(
        INSTITUTION_SIZE_LABELS
    ).fillna("Institution size code " + output["INSTSIZE"].astype(str))
    output["REGION"] = output["OBEREG"].map(REGION_LABELS).fillna(
        "Region code " + output["OBEREG"].astype(str)
    )
    return output


def audit_prior_year_continuity(
    frame: pd.DataFrame,
    completion_frames: dict[int, pd.DataFrame],
    years: list[int],
) -> dict[str, Any]:
    """Verify lag values against canonical prior-year program-series keys."""
    by_year: list[dict[str, int]] = []
    mismatch_examples: list[dict[str, Any]] = []
    total_rows = 0
    total_mismatches = 0

    for year in years:
        current = frame.loc[
            pd.to_numeric(frame["YEAR"], errors="raise").eq(year),
            [
                "UNITID",
                "CIPCODE",
                "AWLEVEL",
                "PRIOR_YEAR_COMPLETIONS",
                "HAS_PRIOR_YEAR_RECORD",
            ],
        ].copy()
        previous = completion_frames[year - 1][
            ["UNITID", "CIPCODE", "AWLEVEL", "COMPLETIONS"]
        ].copy()

        current["_canonical_series"] = canonical_program_series(
            current["UNITID"], current["CIPCODE"], current["AWLEVEL"]
        )
        previous["_canonical_series"] = canonical_program_series(
            previous["UNITID"], previous["CIPCODE"], previous["AWLEVEL"]
        )
        if previous["_canonical_series"].duplicated().any():
            examples = (
                previous.loc[
                    previous["_canonical_series"].duplicated(keep=False),
                    ["UNITID", "CIPCODE", "AWLEVEL"],
                ]
                .head(20)
                .to_dict("records")
            )
            raise ValueError(
                f"Prior-year IPEDS data contain duplicate canonical series: {examples}"
            )

        prior_lookup = previous[
            ["_canonical_series", "COMPLETIONS"]
        ].rename(columns={"COMPLETIONS": "_expected_prior_completions"})
        checked = current.merge(
            prior_lookup,
            on="_canonical_series",
            how="left",
            validate="many_to_one",
        )

        expected_has_record = checked["_expected_prior_completions"].notna()
        expected_prior = pd.to_numeric(
            checked["_expected_prior_completions"], errors="coerce"
        ).fillna(0)
        observed_prior = pd.to_numeric(
            checked["PRIOR_YEAR_COMPLETIONS"], errors="coerce"
        )
        observed_has_record = (
            checked["HAS_PRIOR_YEAR_RECORD"].fillna(False).astype(bool)
        )
        mismatch = (
            observed_prior.isna()
            | observed_prior.ne(expected_prior)
            | observed_has_record.ne(expected_has_record)
        )

        rows_checked = int(len(checked))
        mismatches = int(mismatch.sum())
        by_year.append(
            {
                "year": int(year),
                "rows_checked": rows_checked,
                "expected_prior_records": int(expected_has_record.sum()),
                "mismatches": mismatches,
            }
        )
        total_rows += rows_checked
        total_mismatches += mismatches

        if mismatches:
            examples = checked.loc[
                mismatch,
                [
                    "UNITID",
                    "CIPCODE",
                    "AWLEVEL",
                    "PRIOR_YEAR_COMPLETIONS",
                    "HAS_PRIOR_YEAR_RECORD",
                    "_expected_prior_completions",
                ],
            ].head(20)
            mismatch_examples.extend(
                {"year": int(year), **row}
                for row in examples.to_dict("records")
            )

    if total_mismatches:
        raise ValueError(
            "Prior-year continuity audit failed for "
            f"{total_mismatches} of {total_rows} rows; "
            f"examples: {mismatch_examples[:20]}"
        )

    return {
        "rows_checked": int(total_rows),
        "mismatches": 0,
        "by_year": by_year,
    }


def main() -> None:
    args = parse_args()
    raw_dir = args.raw_dir.expanduser().resolve()
    reference_path = args.cip_reference_csv.expanduser().resolve()
    output_dir = args.output_dir.expanduser().resolve()
    output_dir.mkdir(parents=True, exist_ok=True)

    years = sorted(set(args.years))
    if any(year < 2020 for year in years):
        raise ValueError(
            "This preset uses the CIP 2020 AI code and therefore requires years >= 2020."
        )

    reference = read_csv_strings(reference_path)
    require_columns(
        reference,
        ["CIPCODE", "CIP_TITLE", "CIP_DESCRIPTION", "IS_AI", "COMPARISON_SET"],
        path=reference_path,
    )
    reference["CIPCODE"] = reference["CIPCODE"].map(normalize_code_scalar).astype("string")
    reference["IS_AI"] = pd.to_numeric(reference["IS_AI"], errors="raise").astype(int)
    if reference["CIPCODE"].duplicated().any():
        raise ValueError("CIP reference contains duplicate CIPCODE values.")
    if set(reference["IS_AI"].unique()) - {0, 1}:
        raise ValueError("CIP reference IS_AI must contain only 0 and 1.")
    selected_codes = set(reference["CIPCODE"].dropna().astype(str))

    completion_frames: dict[int, pd.DataFrame] = {}
    source_files: list[dict[str, Any]] = []
    for year in sorted(set(years) | {year - 1 for year in years}):
        path = find_csv(raw_dir, [f"C{year}_A", f"c{year}_a"])
        completion_frames[year] = read_completions(path, year)
        source_files.append(
            {"kind": "completions", "year": year, "path": str(path)}
        )

    yearly_rows: list[pd.DataFrame] = []
    audit_rows: list[dict[str, Any]] = []
    for year in years:
        current = completion_frames[year].copy()
        prior = completion_frames[year - 1][
            ["UNITID", "CIPCODE", "AWLEVEL", "COMPLETIONS"]
        ].rename(columns={"COMPLETIONS": "PRIOR_YEAR_COMPLETIONS"})

        current_before_codes = len(current)
        current = current[current["CIPCODE"].isin(selected_codes)].copy()
        current_after_codes = len(current)
        current = current[current["COMPLETIONS"].ge(args.minimum_completions)].copy()
        current_after_minimum = len(current)

        current = current.merge(
            prior,
            on=["UNITID", "CIPCODE", "AWLEVEL"],
            how="left",
            validate="one_to_one",
        )
        current["HAS_PRIOR_YEAR_RECORD"] = current["PRIOR_YEAR_COMPLETIONS"].notna()
        current["PRIOR_YEAR_COMPLETIONS"] = current["PRIOR_YEAR_COMPLETIONS"].fillna(0)

        directory_path = find_csv(raw_dir, [f"HD{year}", f"hd{year}"])
        directory = read_directory(directory_path, year)
        source_files.append(
            {"kind": "directory", "year": year, "path": str(directory_path)}
        )
        current = current.merge(
            directory.drop(columns="YEAR"),
            on="UNITID",
            how="left",
            validate="many_to_one",
            indicator="_directory_merge",
        )
        current["HAS_INSTITUTION_METADATA"] = current["_directory_merge"].eq("both")
        current = current.drop(columns="_directory_merge")

        before_metadata = len(current)
        if args.require_institution_metadata:
            current = current[current["HAS_INSTITUTION_METADATA"]].copy()
        after_metadata = len(current)

        before_admin = len(current)
        if args.drop_administrative_units:
            current = current[~current["SECTOR"].eq("0")].copy()
        after_admin = len(current)

        current = current.merge(
            reference,
            on="CIPCODE",
            how="left",
            validate="many_to_one",
        )
        yearly_rows.append(current)
        audit_rows.extend(
            [
                {"YEAR": year, "step": "all_completions_rows", "rows": current_before_codes},
                {"YEAR": year, "step": "selected_cip_codes", "rows": current_after_codes},
                {"YEAR": year, "step": "minimum_completions", "rows": current_after_minimum},
                {"YEAR": year, "step": "before_metadata_requirement", "rows": before_metadata},
                {"YEAR": year, "step": "after_metadata_requirement", "rows": after_metadata},
                {"YEAR": year, "step": "before_admin_filter", "rows": before_admin},
                {"YEAR": year, "step": "after_admin_filter", "rows": after_admin},
            ]
        )

    master = pd.concat(yearly_rows, ignore_index=True)
    master = add_labels(master)
    master["ACTUAL_COMPLETIONS"] = master["COMPLETIONS"].round().astype("Int64")
    master["PRIOR_YEAR_COMPLETIONS"] = master["PRIOR_YEAR_COMPLETIONS"].round().astype("Int64")
    prior_year_continuity = audit_prior_year_continuity(
        master, completion_frames, years
    )
    master["LOG1P_PRIOR_COMPLETIONS"] = np.log1p(
        master["PRIOR_YEAR_COMPLETIONS"].astype(float)
    )
    master["PRIOR_COMPLETIONS_BIN"] = master["PRIOR_YEAR_COMPLETIONS"].map(prior_bin)
    master["CIP_FAMILY_2DIGIT"] = master["CIPCODE"].str.slice(0, 2)
    master["CIP_FAMILY_4DIGIT"] = master["CIPCODE"].str.slice(0, 5)
    master["EXPOSURE_GROUP"] = master["IS_AI"].map({1: "AI", 0: "non_AI"})
    master["ACADEMIC_YEAR"] = master["YEAR"].map(
        lambda year: f"{int(year) - 1}-{str(int(year))[-2:]}"
    )
    master["ROW_ID"] = (
        master["YEAR"].astype(str)
        + ":"
        + master["UNITID"].astype(str)
        + ":"
        + master["CIPCODE"].astype(str)
        + ":"
        + master["AWLEVEL"].astype(str)
    )

    key = ["YEAR", "UNITID", "CIPCODE", "AWLEVEL"]
    if master.duplicated(key).any() or master["ROW_ID"].duplicated().any():
        raise ValueError("Final IPEDS dataset contains duplicate row keys.")

    ordered_columns = [
        "ROW_ID",
        "YEAR",
        "ACADEMIC_YEAR",
        "UNITID",
        "INSTNM",
        "CIPCODE",
        "CIP_TITLE",
        "CIP_DESCRIPTION",
        "COMPARISON_SET",
        "IS_AI",
        "EXPOSURE_GROUP",
        "AWLEVEL",
        "AWARD_LEVEL",
        "ACTUAL_COMPLETIONS",
        "PRIOR_YEAR_COMPLETIONS",
        "HAS_PRIOR_YEAR_RECORD",
        "PRIOR_COMPLETIONS_BIN",
        "LOG1P_PRIOR_COMPLETIONS",
        "STABBR",
        "OBEREG",
        "REGION",
        "CONTROL",
        "CONTROL_LABEL",
        "SECTOR",
        "SECTOR_LABEL",
        "INSTSIZE",
        "INSTITUTION_SIZE",
        "HAS_INSTITUTION_METADATA",
        "CIP_FAMILY_2DIGIT",
        "CIP_FAMILY_4DIGIT",
    ]
    ordered_columns += [
        column
        for column in ["ICLEVEL", "HLOFFER", "LOCALE", "DEGGRANT"]
        if column in master.columns
    ]
    master = master[ordered_columns].sort_values(
        ["YEAR", "UNITID", "CIPCODE", "AWLEVEL"]
    ).reset_index(drop=True)

    analysis_ready = master[
        master["IS_AI"].isin([0, 1])
        & master["ACTUAL_COMPLETIONS"].notna()
        & master["AWARD_LEVEL"].notna()
        & master["CONTROL_LABEL"].notna()
        & master["INSTITUTION_SIZE"].notna()
        & master["REGION"].notna()
    ].copy()

    master_path = output_dir / "ipeds_completions_master.csv"
    analysis_path = output_dir / "ipeds_completions_analysis.csv"
    audit_path = output_dir / "eligibility_audit.csv"
    master.to_csv(master_path, index=False)
    analysis_ready.to_csv(analysis_path, index=False)
    pd.DataFrame(audit_rows).to_csv(audit_path, index=False)

    strict_counts = analysis_ready["EXPOSURE_GROUP"].value_counts().to_dict()
    summary = {
        "years": years,
        "cip_reference_csv": str(reference_path),
        "comparison_set": sorted(reference["COMPARISON_SET"].dropna().unique().tolist()),
        "selected_cip_codes": sorted(selected_codes),
        "master_rows": int(len(master)),
        "analysis_rows": int(len(analysis_ready)),
        "unique_institutions": int(analysis_ready["UNITID"].nunique()),
        "ai_rows": int(strict_counts.get("AI", 0)),
        "non_ai_rows": int(strict_counts.get("non_AI", 0)),
        "zero_completion_rows": int(analysis_ready["ACTUAL_COMPLETIONS"].eq(0).sum()),
        "rows_without_prior_record": int((~analysis_ready["HAS_PRIOR_YEAR_RECORD"]).sum()),
        "prior_year_continuity": prior_year_continuity,
        "minimum_completions": args.minimum_completions,
        "require_institution_metadata": args.require_institution_metadata,
        "drop_administrative_units": args.drop_administrative_units,
        "source_files": source_files,
        "outputs": {
            "master": str(master_path),
            "analysis": str(analysis_path),
            "audit": str(audit_path),
        },
    }
    summary_path = output_dir / "build_summary.json"
    summary_path.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")

    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()



==> anc/code/scripts/build_recommendation_prompt_dataset.py <==
#!/usr/bin/env python3
"""Build the 100-prompt, four-domain recommendation experiment panel.

Run:
    uv run python scripts/build_recommendation_prompt_dataset.py --help
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import pandas as pd


DOMAINS = {
    "investment": [
        "investment sectors",
        "asset classes",
        "investment themes",
        "portfolio strategies",
        "long-term investments",
    ],
    "study": [
        "fields to study",
        "skills to learn",
        "topics to study",
        "specializations to learn",
        "subjects to learn",
    ],
    "career": [
        "work industries",
        "job roles",
        "career paths",
        "professions",
        "types of jobs",
    ],
    "startup": [
        "startup sectors",
        "startup ideas",
        "software ideas",
        "product ideas",
        "SaaS ideas",
    ],
}

PARAPHRASES = [
    "What are the top 5 {concept} right now?",
    "What are the five best {concept} currently?",
    "Which are the five leading {concept} at the moment?",
    "Name the five strongest {concept} these days.",
    "List five most promising {concept} at present.",
]


def build_frame() -> pd.DataFrame:
    rows: list[dict[str, object]] = []
    for domain_order, (domain, concepts) in enumerate(DOMAINS.items(), start=1):
        for question_id, concept in enumerate(concepts, start=1):
            question_block_id = f"{domain.upper()}_Q{question_id}"
            for paraphrase_id, template in enumerate(PARAPHRASES, start=1):
                rows.append(
                    {
                        "PROMPT_ID": f"{question_block_id}_P{paraphrase_id}",
                        "DOMAIN": domain,
                        "DOMAIN_ORDER": domain_order,
                        "QUESTION_ID": question_id,
                        "QUESTION_BLOCK_ID": question_block_id,
                        "QUESTION_CONCEPT": concept,
                        "PARAPHRASE_ID": paraphrase_id,
                        "PROMPT_TEXT": template.format(concept=concept),
                    }
                )
    frame = pd.DataFrame(rows)
    if len(frame) != 100 or frame["PROMPT_ID"].duplicated().any():
        raise RuntimeError("Recommendation prompt construction must yield 100 unique rows.")
    counts = frame.groupby(["DOMAIN", "QUESTION_ID"]).size()
    if not counts.eq(5).all() or len(counts) != 20:
        raise RuntimeError("Every domain/question block must contain five paraphrases.")
    return frame


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--output",
        type=Path,
        default=Path("data/processed/recommendation_bias/recommendation_prompts_100.csv"),
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    frame = build_frame()
    args.output.parent.mkdir(parents=True, exist_ok=True)
    frame.to_csv(args.output, index=False)
    summary = {
        "rows": len(frame),
        "domains": frame["DOMAIN"].value_counts().sort_index().to_dict(),
        "question_blocks": int(frame["QUESTION_BLOCK_ID"].nunique()),
        "paraphrases_per_block": 5,
        "output": str(args.output.resolve()),
    }
    summary_path = args.output.with_name("recommendation_prompt_dataset_summary.json")
    summary_path.write_text(json.dumps(summary, indent=2) + "\n", encoding="utf-8")
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()



==> anc/code/scripts/download_ipeds_files.py <==
#!/usr/bin/env python3
"""Download and extract the official IPEDS files required by the completions experiment.

Run:
    uv run python scripts/download_ipeds_files.py --help
"""

from __future__ import annotations

import argparse
import json
import shutil
import time
import urllib.error
import urllib.request
import zipfile
from pathlib import Path


BASE_URL = "https://nces.ed.gov/ipeds/datacenter/data"


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Download and extract official IPEDS completions and directory "
            "files needed for the completions experiment."
        )
    )
    parser.add_argument(
        "--target-years",
        type=int,
        nargs="+",
        required=True,
        help=(
            "Completion years to analyze, e.g. 2021 2022 2023. The downloader "
            "also fetches the prior completion year for lagged completions."
        ),
    )
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=Path("data/raw/ipeds"),
    )
    parser.add_argument("--retries", type=int, default=3)
    parser.add_argument("--timeout", type=int, default=120)
    parser.add_argument("--overwrite", action="store_true")
    return parser.parse_args()


def download(url: str, destination: Path, *, retries: int, timeout: int) -> None:
    destination.parent.mkdir(parents=True, exist_ok=True)
    if destination.exists():
        return

    temporary = destination.with_suffix(destination.suffix + ".part")
    headers = {
        "User-Agent": (
            "Mozilla/5.0 (compatible; academic-research-ipeds-downloader/1.0)"
        )
    }
    last_error: Exception | None = None
    for attempt in range(1, retries + 1):
        try:
            request = urllib.request.Request(url, headers=headers)
            with urllib.request.urlopen(request, timeout=timeout) as response:
                with temporary.open("wb") as handle:
                    shutil.copyfileobj(response, handle)
            temporary.replace(destination)
            return
        except (urllib.error.URLError, TimeoutError, OSError) as exc:
            last_error = exc
            temporary.unlink(missing_ok=True)
            if attempt < retries:
                time.sleep(2**attempt)
    raise RuntimeError(f"Failed to download {url}: {last_error}")


def extract_csv(zip_path: Path, destination_dir: Path, *, overwrite: bool) -> list[Path]:
    destination_dir.mkdir(parents=True, exist_ok=True)
    extracted: list[Path] = []
    with zipfile.ZipFile(zip_path) as archive:
        members = [
            member
            for member in archive.infolist()
            if not member.is_dir() and member.filename.lower().endswith(".csv")
        ]
        if not members:
            raise RuntimeError(f"No CSV files found in {zip_path}")
        for member in members:
            destination = destination_dir / Path(member.filename).name
            if destination.exists() and not overwrite:
                extracted.append(destination)
                continue
            with archive.open(member) as source, destination.open("wb") as target:
                shutil.copyfileobj(source, target)
            extracted.append(destination)
    return extracted


def main() -> None:
    args = parse_args()
    target_years = sorted(set(args.target_years))
    if any(year < 1980 or year > 2100 for year in target_years):
        raise ValueError("Unexpected target year.")

    output_dir = args.output_dir.expanduser().resolve()
    zip_dir = output_dir / "zips"
    completion_dir = output_dir / "completions"
    directory_dir = output_dir / "directory"

    completion_years = sorted(set(target_years) | {year - 1 for year in target_years})
    manifest_rows: list[dict[str, object]] = []

    for year in completion_years:
        stem = f"C{year}_A"
        url = f"{BASE_URL}/{stem}.zip"
        zip_path = zip_dir / f"{stem}.zip"
        if args.overwrite:
            zip_path.unlink(missing_ok=True)
        print(f"Downloading {url}")
        download(url, zip_path, retries=args.retries, timeout=args.timeout)
        extracted = extract_csv(zip_path, completion_dir, overwrite=args.overwrite)
        manifest_rows.append(
            {
                "kind": "completions",
                "year": year,
                "url": url,
                "zip": str(zip_path),
                "extracted": [str(path) for path in extracted],
            }
        )

    for year in target_years:
        stem = f"HD{year}"
        url = f"{BASE_URL}/{stem}.zip"
        zip_path = zip_dir / f"{stem}.zip"
        if args.overwrite:
            zip_path.unlink(missing_ok=True)
        print(f"Downloading {url}")
        download(url, zip_path, retries=args.retries, timeout=args.timeout)
        extracted = extract_csv(zip_path, directory_dir, overwrite=args.overwrite)
        manifest_rows.append(
            {
                "kind": "directory",
                "year": year,
                "url": url,
                "zip": str(zip_path),
                "extracted": [str(path) for path in extracted],
            }
        )

    manifest = {
        "target_years": target_years,
        "completion_years": completion_years,
        "base_url": BASE_URL,
        "files": manifest_rows,
    }
    manifest_path = output_dir / "download_manifest.json"
    manifest_path.write_text(json.dumps(manifest, indent=2) + "\n", encoding="utf-8")
    print(f"Wrote {manifest_path}")


if __name__ == "__main__":
    main()



==> anc/code/scripts/freeze_ipeds_cohort.py <==
#!/usr/bin/env python3
"""Create or verify the deterministic frozen IPEDS analysis cohort.

The script loads the processed IPEDS candidate dataset, resolves the configured
AI/non-AI exposure groups, and applies the balanced-sampling specification from
the experiment configuration. It then records the cohort hash, group counts,
matching-block count, and longitudinal-cluster count.

Normal reproducible run:

    uv run python scripts/freeze_ipeds_cohort.py \
        --config configs/ipeds_completions.yaml

Verify an existing frozen cohort without modifying files:

    uv run python scripts/freeze_ipeds_cohort.py \
        --config configs/ipeds_completions.yaml \
        --check

Intentionally refreeze the cohort after a preprocessing or design change:

    uv run python scripts/freeze_ipeds_cohort.py \
        --config configs/ipeds_completions.yaml \
        --update-config

The --update-config option is intentionally explicit because changing a frozen
cohort changes the experiment design and invalidates existing predictions.
"""

from __future__ import annotations

import argparse
import hashlib
import json
import os
import re
from pathlib import Path
from typing import Any

import pandas as pd

from generic_llm_pipeline.config import load_config, resolve_path
from generic_llm_pipeline.exposure import (
    EXPOSURE_GROUP_COL,
    resolve_exposure,
)
from generic_llm_pipeline.ipeds import canonical_program_series
from generic_llm_pipeline.sampling import build_balanced_sample
from generic_llm_pipeline.utils import (
    atomic_write_json,
    atomic_write_text,
    sha256_file,
    utc_now_iso,
)


BLOCK_COL = "_analysis_block"


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Create or verify the deterministic frozen IPEDS analysis cohort."
        )
    )
    parser.add_argument(
        "--config",
        type=Path,
        default=Path("configs/ipeds_completions.yaml"),
        help="IPEDS experiment configuration.",
    )
    parser.add_argument(
        "--output-csv",
        type=Path,
        default=None,
        help=(
            "Optional cohort output path. By default, cohort.ids_csv from the "
            "configuration is used."
        ),
    )
    parser.add_argument(
        "--manifest-json",
        type=Path,
        default=None,
        help=(
            "Optional manifest output path. By default, cohort_manifest.json "
            "is written beside the cohort CSV."
        ),
    )
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument(
        "--check",
        action="store_true",
        help=(
            "Verify that the existing cohort and configuration match the "
            "deterministically regenerated cohort without writing files."
        ),
    )
    mode.add_argument(
        "--update-config",
        action="store_true",
        help=(
            "Write the regenerated cohort and update the configuration's "
            "frozen cohort metadata. Use only when intentionally refreezing."
        ),
    )
    return parser.parse_args()


def resolve_output_path(
    args: argparse.Namespace,
    config: dict[str, Any],
    config_path: Path,
) -> Path:
    if args.output_csv is not None:
        path = args.output_csv.expanduser()
        if not path.is_absolute():
            path = (Path.cwd() / path).resolve()
        return path

    cohort_config = config.get("cohort")
    if not isinstance(cohort_config, dict):
        raise ValueError(
            "The configuration needs a cohort block or --output-csv."
        )

    ids_csv = cohort_config.get("ids_csv")
    if not ids_csv:
        raise ValueError(
            "cohort.ids_csv is required when --output-csv is omitted."
        )
    return resolve_path(config_path.parent, ids_csv)


def load_candidate_dataset(
    config: dict[str, Any],
) -> tuple[pd.DataFrame, Path, str]:
    dataset_config = config["dataset"]
    dataset_path = Path(config["_input_csv"])
    id_col = str(dataset_config["id_col"])

    if not dataset_path.exists():
        raise FileNotFoundError(
            f"Processed IPEDS dataset does not exist: {dataset_path}"
        )

    dtype = dict(dataset_config.get("dtype") or {})
    dtype.setdefault(id_col, "string")

    dataset = pd.read_csv(
        dataset_path,
        dtype=dtype,
        low_memory=False,
    )

    required = {
        id_col,
        "UNITID",
        "CIPCODE",
        "AWLEVEL",
    }
    missing = sorted(required - set(dataset.columns))
    if missing:
        raise ValueError(
            f"Processed IPEDS dataset is missing columns: {missing}"
        )
    if dataset[id_col].isna().any():
        raise ValueError(f"{id_col} contains missing values.")
    if dataset[id_col].duplicated().any():
        raise ValueError(f"{id_col} contains duplicate values.")

    dataset[id_col] = dataset[id_col].astype("string")
    dataset["UNITID"] = dataset["UNITID"].astype("string")
    dataset["CIPCODE"] = dataset["CIPCODE"].astype("string")
    dataset["AWLEVEL"] = dataset["AWLEVEL"].astype("string")

    return dataset, dataset_path, id_col


def create_cohort(
    config: dict[str, Any],
    dataset: pd.DataFrame,
    *,
    id_col: str,
) -> tuple[pd.DataFrame, dict[str, Any]]:
    analysis = config.get("analysis")
    if not isinstance(analysis, dict):
        raise ValueError("The configuration is missing analysis settings.")

    sampling = analysis.get("balanced_sampling")
    if not isinstance(sampling, dict) or not sampling.get("enabled", False):
        raise ValueError(
            "analysis.balanced_sampling must be enabled."
        )

    block_columns = sampling.get("block_columns")
    if not isinstance(block_columns, list) or not block_columns:
        raise ValueError(
            "analysis.balanced_sampling.block_columns must be nonempty."
        )

    missing_blocks = sorted(set(block_columns) - set(dataset.columns))
    if missing_blocks:
        raise ValueError(
            f"Dataset is missing matching columns: {missing_blocks}"
        )

    exposure, exposure_metadata = resolve_exposure(
        config,
        dataset,
        id_col=id_col,
    )
    items = dataset.drop(
        columns=[EXPOSURE_GROUP_COL],
        errors="ignore",
    ).merge(
        exposure[[id_col, EXPOSURE_GROUP_COL]],
        on=id_col,
        how="left",
        validate="one_to_one",
    )

    cohort, sampling_metadata = build_balanced_sample(
        items,
        id_col=id_col,
        block_columns=[str(column) for column in block_columns],
        max_per_group_per_block=int(
            sampling["max_per_group_per_block"]
        ),
        seed=int(sampling["seed"]),
        drop_missing_blocks=bool(
            sampling.get("drop_missing_blocks", True)
        ),
    )

    if cohort.empty:
        raise RuntimeError("Balanced sampling produced an empty cohort.")
    if cohort[id_col].duplicated().any():
        raise RuntimeError("Frozen cohort contains duplicate identifiers.")

    selected = cohort[[id_col]].merge(
        dataset[
            [
                id_col,
                "UNITID",
                "CIPCODE",
                "AWLEVEL",
            ]
        ],
        on=id_col,
        how="left",
        validate="one_to_one",
    )
    if selected[
        ["UNITID", "CIPCODE", "AWLEVEL"]
    ].isna().any().any():
        raise RuntimeError(
            "Frozen cohort could not be mapped to longitudinal series."
        )

    selected["_program_series"] = canonical_program_series(
        selected["UNITID"],
        selected["CIPCODE"],
        selected["AWLEVEL"],
    )

    group_counts = (
        cohort[EXPOSURE_GROUP_COL]
        .value_counts()
        .reindex(["AI", "non_AI"], fill_value=0)
    )
    ai_rows = int(group_counts["AI"])
    non_ai_rows = int(group_counts["non_AI"])
    rows = int(len(cohort))
    blocks = int(cohort[BLOCK_COL].nunique())
    clusters = int(selected["_program_series"].nunique())

    if ai_rows != non_ai_rows:
        raise RuntimeError(
            "Frozen cohort is not exposure-balanced: "
            f"AI={ai_rows}, non-AI={non_ai_rows}."
        )
    if rows != ai_rows + non_ai_rows:
        raise RuntimeError(
            "Frozen cohort contains rows outside the retained groups."
        )
    if blocks != int(sampling_metadata["mixed_blocks"]):
        raise RuntimeError(
            "Matching-block count disagrees with sampling metadata."
        )

    metadata = {
        "rows": rows,
        "group_counts": {
            "AI": ai_rows,
            "non_AI": non_ai_rows,
        },
        "matching_blocks": blocks,
        "longitudinal_clusters": clusters,
        "group_column": EXPOSURE_GROUP_COL,
        "block_column": BLOCK_COL,
        "longitudinal_cluster_definition": (
            "canonical UNITID + CIPCODE + numeric AWLEVEL"
        ),
        "sampling": sampling_metadata,
        "exposure": exposure_metadata,
    }
    return cohort, metadata


def cohort_csv_text(cohort: pd.DataFrame) -> str:
    return cohort.to_csv(index=False, lineterminator="\n")


def sha256_text(value: str) -> str:
    return hashlib.sha256(value.encode("utf-8")).hexdigest()


def validate_config_metadata(
    cohort_config: Any,
    metadata: dict[str, Any],
    *,
    cohort_sha256: str,
) -> None:
    if not isinstance(cohort_config, dict):
        raise ValueError("The configuration is missing a cohort block.")

    expected = {
        "ids_sha256": cohort_sha256,
        "expected_rows": metadata["rows"],
        "expected_mixed_blocks": metadata["matching_blocks"],
        "expected_longitudinal_clusters": metadata[
            "longitudinal_clusters"
        ],
        "group_column": metadata["group_column"],
        "block_column": metadata["block_column"],
    }
    mismatches: dict[str, dict[str, Any]] = {}

    for key, actual in expected.items():
        configured = cohort_config.get(key)
        if str(configured) != str(actual):
            mismatches[key] = {
                "configured": configured,
                "regenerated": actual,
            }

    configured_groups = cohort_config.get("expected_group_counts")
    expected_groups = metadata["group_counts"]
    if configured_groups != expected_groups:
        mismatches["expected_group_counts"] = {
            "configured": configured_groups,
            "regenerated": expected_groups,
        }

    if mismatches:
        raise RuntimeError(
            "Configured frozen-cohort metadata does not match the "
            "deterministically regenerated cohort:\n"
            + json.dumps(mismatches, indent=2)
        )


def update_config_cohort(
    config_path: Path,
    output_path: Path,
    metadata: dict[str, Any],
    *,
    cohort_sha256: str,
) -> None:
    relative_output = Path(
        os.path.relpath(output_path, config_path.parent)
    ).as_posix()

    block = f"""cohort:
  enabled: true
  ids_csv: {relative_output}
  id_column: ROW_ID
  ids_sha256: {cohort_sha256}
  expected_rows: {metadata["rows"]}
  expected_group_counts:
    AI: {metadata["group_counts"]["AI"]}
    non_AI: {metadata["group_counts"]["non_AI"]}
  group_column: {metadata["group_column"]}
  expected_mixed_blocks: {metadata["matching_blocks"]}
  expected_longitudinal_clusters: {metadata["longitudinal_clusters"]}
  block_column: {metadata["block_column"]}
"""

    original = config_path.read_text(encoding="utf-8")
    updated, replacements = re.subn(
        r"(?ms)^cohort:\n.*?(?=^[A-Za-z_][A-Za-z0-9_]*:)",
        block,
        original,
        count=1,
    )
    if replacements != 1:
        raise RuntimeError(
            "Could not identify exactly one top-level cohort block "
            f"in {config_path}."
        )

    atomic_write_text(config_path, updated)


def main() -> None:
    args = parse_args()
    config_path = args.config.expanduser().resolve()
    config = load_config(config_path)

    dataset, dataset_path, id_col = load_candidate_dataset(config)
    cohort, metadata = create_cohort(
        config,
        dataset,
        id_col=id_col,
    )

    output_path = resolve_output_path(args, config, config_path)
    manifest_path = (
        args.manifest_json.expanduser().resolve()
        if args.manifest_json is not None
        else output_path.with_name("cohort_manifest.json")
    )

    csv_text = cohort_csv_text(cohort)
    cohort_sha256 = sha256_text(csv_text)
    metadata["sha256"] = cohort_sha256

    if args.check:
        if not output_path.exists():
            raise FileNotFoundError(
                f"Frozen cohort does not exist: {output_path}"
            )

        existing_sha256 = sha256_file(output_path)
        if existing_sha256 != cohort_sha256:
            raise RuntimeError(
                "Existing cohort differs from deterministic regeneration: "
                f"existing={existing_sha256}, "
                f"regenerated={cohort_sha256}."
            )

        validate_config_metadata(
            config.get("cohort"),
            metadata,
            cohort_sha256=cohort_sha256,
        )

        print(
            "Frozen cohort verified: "
            f"{metadata['rows']} rows, "
            f"{metadata['matching_blocks']} matching blocks, "
            f"{metadata['longitudinal_clusters']} "
            "longitudinal clusters."
        )
        print(f"SHA-256: {cohort_sha256}")
        return

    if args.update_config:
        update_config_cohort(
            config_path,
            output_path,
            metadata,
            cohort_sha256=cohort_sha256,
        )
    else:
        validate_config_metadata(
            config.get("cohort"),
            metadata,
            cohort_sha256=cohort_sha256,
        )

    output_path.parent.mkdir(parents=True, exist_ok=True)
    atomic_write_text(output_path, csv_text)

    build_summary_path = dataset_path.with_name("build_summary.json")
    manifest = {
        "created_at_utc": utc_now_iso(),
        "script_path": str(Path(__file__).resolve()),
        "script_sha256": sha256_file(Path(__file__).resolve()),
        "config_path": str(config_path),
        "config_sha256": sha256_file(config_path),
        "dataset_path": str(dataset_path),
        "dataset_sha256": sha256_file(dataset_path),
        "build_summary_path": (
            str(build_summary_path)
            if build_summary_path.exists()
            else None
        ),
        "build_summary_sha256": (
            sha256_file(build_summary_path)
            if build_summary_path.exists()
            else None
        ),
        "cohort_path": str(output_path),
        "cohort": metadata,
    }
    manifest_path.parent.mkdir(parents=True, exist_ok=True)
    atomic_write_json(manifest_path, manifest)

    print(
        "Frozen cohort written: "
        f"{metadata['rows']} rows, "
        f"{metadata['group_counts']['AI']} AI, "
        f"{metadata['group_counts']['non_AI']} non-AI, "
        f"{metadata['matching_blocks']} matching blocks, "
        f"{metadata['longitudinal_clusters']} "
        "longitudinal clusters."
    )
    print(f"Cohort: {output_path}")
    print(f"Manifest: {manifest_path}")
    print(f"SHA-256: {cohort_sha256}")


if __name__ == "__main__":
    main()


==> anc/code/scripts/make_figures.py <==
#!/usr/bin/env python3
"""
Generate the four color figures used in the pro-AI-bias paper.

Outputs
-------
- progressive_design.pdf / .png
- recommendation_domain_profile.pdf / .png
- completion_comparator_restriction.pdf / .png
- model_consistency_two_panel.pdf / .png

Usage
-----
python make_figures.py
python make_figures.py --out-dir Figures
python make_figures.py --out-dir Figures --dpi 300
python make_figures.py --completion-results-dir outputs/analysis/ipeds_completions_2022_2024_shared_cohort

Dependencies
------------
Python 3.10+, matplotlib, numpy, pandas

The script embeds TrueType fonts in PDF output (pdf.fonttype=42) and uses
marker shapes in addition to color so the figures remain interpretable in
grayscale.
"""

from __future__ import annotations

import argparse
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, Rectangle
import numpy as np
import pandas as pd


# Colorblind-conscious palette. It also preserves the paper's prior convention:
# open-weight models in blue and closed models in red.
INK = "#1B1F23"
TEXT = "#343A40"
GRID = "#D7DCE1"
BORDER = "#6C757D"
WHITE = "#FFFFFF"

BLUE = "#2F6DAE"
BLUE_LIGHT = "#E7F0FA"
BLUE_MID = "#7FA9D4"

ORANGE = "#D47A1F"
ORANGE_LIGHT = "#FBECDD"
ORANGE_MID = "#E6AA6A"

GREEN = "#2F855A"
GREEN_LIGHT = "#E4F3EA"
GREEN_MID = "#80B99A"

RED = "#C44747"
RED_LIGHT = "#F8E5E5"

PURPLE = "#6B4C9A"
PURPLE_LIGHT = "#EEE8F6"

TEAL = "#2A7F9E"
TEAL_LIGHT = "#E1F1F5"


@dataclass(frozen=True)
class Estimate:
    effect: float
    low: float
    high: float


@dataclass(frozen=True)
class CompletionFigureData:
    pooled: Estimate
    comparisons: dict[str, Estimate]
    comparison_n: dict[str, int]
    models: dict[str, Estimate]


MODEL_ALIASES = [
    "qwen3_235b",
    "qwen36_27b",
    "deepseek_v4_flash",
    "gemma4_31b",
    "llama33_70b",
    "mistral_medium_35",
    "granite41_30b",
    "gpt56_terra",
    "claude_sonnet_5",
    "gemini35_flash",
    "grok43",
]


def _estimate_from_row(row: pd.Series) -> Estimate:
    return Estimate(
        effect=float(row["ratio_difference_percent"]),
        low=float(row["ratio_ci95_low_percent"]),
        high=float(row["ratio_ci95_high_percent"]),
    )


def _require_one(frame: pd.DataFrame, mask: pd.Series, description: str) -> pd.Series:
    selected = frame.loc[mask]
    if len(selected) != 1:
        raise ValueError(f"Expected one {description} row, found {len(selected)}.")
    return selected.iloc[0]


def load_completion_figure_data(results_dir: Path) -> CompletionFigureData:
    """Load authoritative completion estimates from the shared-cohort analysis."""
    results_dir = results_dir.expanduser().resolve()
    family_path = results_dir / "family_primary_results.csv"
    comparison_path = results_dir / "comparison_set_sensitivity.csv"
    model_path = results_dir / "per_model_results.csv"
    missing = [
        str(path)
        for path in (family_path, comparison_path, model_path)
        if not path.exists()
    ]
    if missing:
        raise FileNotFoundError(
            "Missing completion-analysis files:\n  - " + "\n  - ".join(missing)
        )

    family = pd.read_csv(family_path)
    comparisons = pd.read_csv(comparison_path)
    per_model = pd.read_csv(model_path)

    pooled_row = _require_one(
        family,
        family["model_family"].eq("all_models"),
        "all-model primary",
    )

    comparison_names = [
        "broad_frozen_neighbors",
        "core_general_computing_neighbors",
        "computer_science_only",
    ]
    comparison_estimates: dict[str, Estimate] = {}
    comparison_n: dict[str, int] = {}
    for name in comparison_names:
        row = _require_one(
            comparisons,
            comparisons["comparison_set"].eq(name)
            & comparisons["model_family"].eq("all_models"),
            f"all-model comparison-set {name!r}",
        )
        comparison_estimates[name] = _estimate_from_row(row)
        comparison_n[name] = int(row["nobs"])

    model_estimates: dict[str, Estimate] = {}
    for alias in MODEL_ALIASES:
        row = _require_one(
            per_model,
            per_model["model_alias"].eq(alias),
            f"model {alias!r}",
        )
        model_estimates[alias] = _estimate_from_row(row)

    return CompletionFigureData(
        pooled=_estimate_from_row(pooled_row),
        comparisons=comparison_estimates,
        comparison_n=comparison_n,
        models=model_estimates,
    )


@dataclass(frozen=True)
class SalaryFigureData:
    pooled: Estimate
    models: dict[str, Estimate]
    title_excess_pct: float


def load_salary_figure_data(
    results_dir: Path, title_results_dir: Path
) -> SalaryFigureData:
    """Read the native block-clustered salary analysis and title-pair bootstrap."""
    results_dir = results_dir.expanduser().resolve()
    title_results_dir = title_results_dir.expanduser().resolve()
    pooled = pd.read_csv(results_dir / "regression_results.csv")
    per_model = pd.read_csv(results_dir / "per_model_regression_results.csv")
    pair_groups = pd.read_csv(title_results_dir / "group_pair_bootstrap.csv")
    row = _require_one(
        pooled,
        pooled["specification"].eq("block_and_model_fixed_effects_block_clustered")
        & pooled["status"].eq("ok"),
        "primary salary block-clustered specification",
    )
    if int(row["nobs"]) != 22044 or int(row["n_clusters"]) != 655:
        raise ValueError("Unexpected salary panel or matching-block coverage.")
    model_results = {}
    for alias in MODEL_ALIASES:
        match = _require_one(
            per_model,
            per_model["model_alias"].eq(alias)
            & per_model["specification"].eq("model_block_fixed_effects")
            & per_model["status"].eq("ok"),
            f"salary model {alias!r}",
        )
        model_results[alias] = Estimate(
            float(match["coefficient_ai"]),
            float(match["ci95_low"]),
            float(match["ci95_high"]),
        )
    pair = _require_one(
        pair_groups,
        pair_groups["model_group"].eq("all_models"),
        "combined 495-pair title intervention",
    )
    if int(pair["n_title_pairs"]) != 495 or int(pair["n_models"]) != 11:
        raise ValueError("Expected the original 495 title pairs and 11 models.")
    return SalaryFigureData(
        pooled=Estimate(
            float(row["coefficient_ai"]),
            float(row["ci95_low"]),
            float(row["ci95_high"]),
        ),
        models=model_results,
        title_excess_pct=float(pair["multiplicative_excess_pct"]),
    )


def configure_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "font.family": "sans-serif",
            "font.sans-serif": ["Liberation Sans", "DejaVu Sans"],
            "font.size": 8.4,
            "axes.titlesize": 9.2,
            "axes.labelsize": 8.4,
            "xtick.labelsize": 7.7,
            "ytick.labelsize": 7.7,
            "legend.fontsize": 7.4,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "savefig.bbox": "tight",
            "savefig.pad_inches": 0.025,
        }
    )


def save(fig: plt.Figure, out_dir: Path, stem: str, dpi: int) -> None:
    out_dir.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_dir / f"{stem}.pdf")
    fig.savefig(out_dir / f"{stem}.png", dpi=dpi)
    plt.close(fig)


def rounded(
    ax: plt.Axes,
    x: float,
    y: float,
    w: float,
    h: float,
    *,
    facecolor: str = WHITE,
    edgecolor: str = BORDER,
    linewidth: float = 0.8,
    **kwargs,
) -> FancyBboxPatch:
    patch = FancyBboxPatch(
        (x, y),
        w,
        h,
        boxstyle="round,pad=0.012,rounding_size=0.025",
        linewidth=linewidth,
        edgecolor=edgecolor,
        facecolor=facecolor,
        **kwargs,
    )
    ax.add_patch(patch)
    return patch


def make_progressive_design(
    out_dir: Path, dpi: int, completion: CompletionFigureData, salary: SalaryFigureData
) -> None:
    """Generate a clean three-stage overview of the study design and results."""
    fig, ax = plt.subplots(figsize=(7.1, 2.58))
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")

    # Progression cue, visually separated from the panel headers.
    ax.text(0.035, 0.966, "Less constrained", ha="left", va="center", fontsize=7.0, color=TEXT)
    ax.text(0.965, 0.966, "More constrained", ha="right", va="center", fontsize=7.0, color=TEXT)
    ax.add_patch(
        FancyArrowPatch(
            (0.175, 0.966),
            (0.825, 0.966),
            arrowstyle="-|>",
            mutation_scale=8,
            linewidth=0.85,
            color=PURPLE,
        )
    )

    xs = [0.020, 0.348, 0.676]
    w = 0.304
    y, h = 0.065, 0.835
    titles = ["RECOMMENDATIONS", "SALARY ESTIMATES", "CREDENTIAL COUNTS"]
    subtitles = ["Open-ended options", "Matched labor-market cases", "Matched AI and computing programs"]
    colors = [BLUE, ORANGE, GREEN]
    lights = [BLUE_LIGHT, ORANGE_LIGHT, GREEN_LIGHT]

    for idx, (x, title, subtitle, color, light) in enumerate(zip(xs, titles, subtitles, colors, lights), start=1):
        rounded(ax, x, y, w, h, facecolor=WHITE, edgecolor=GRID, linewidth=0.75)
        # Thin color rail and restrained header fill.
        ax.add_patch(Rectangle((x, y), 0.006, h, facecolor=color, edgecolor="none"))
        ax.add_patch(Rectangle((x + 0.006, y + h - 0.155), w - 0.006, 0.155, facecolor=light, edgecolor="none"))
        ax.text(x + 0.022, y + h - 0.060, str(idx), ha="left", va="center", fontsize=7.1, weight="bold", color=color)
        ax.text(x + 0.047, y + h - 0.060, title, ha="left", va="center", fontsize=7.05, weight="bold", color=color)
        ax.text(x + 0.022, y + h - 0.118, subtitle, ha="left", va="center", fontsize=6.35, color=TEXT)

    def result_card(x0: float, y0: float, label: str, value: str, color: str, light: str) -> None:
        card_w = w - 0.042
        card_h = 0.092
        rounded(ax, x0, y0, card_w, card_h, facecolor=light, edgecolor=GRID, linewidth=0.55)
        ax.text(x0 + 0.014, y0 + card_h / 2, label, ha="left", va="center", fontsize=(4.25 if label.casefold() == "relative overestimation" else 5.48),
                linespacing=0.92, color=TEXT)
        ax.text(x0 + card_w - 0.014, y0 + card_h / 2, value, ha="right", va="center",
                fontsize=8.0, weight="bold", color=color)

    # Recommendations.
    x = xs[0]
    ax.text(x + 0.022, 0.670, "100 prompts × 11 models", ha="left", va="center", fontsize=6.65, color=TEXT)
    list_x, list_w = x + 0.035, w - 0.070
    for i, (yy, label) in enumerate([
        (0.570, "1   AI / machine learning"),
        (0.508, "2   Other option"),
        (0.446, "3   Other option"),
    ]):
        rounded(
            ax, list_x, yy - 0.022, list_w, 0.044,
            facecolor=BLUE_LIGHT if i == 0 else WHITE,
            edgecolor=BLUE_MID if i == 0 else GRID,
            linewidth=0.55,
        )
        ax.text(list_x + 0.015, yy, label, ha="left", va="center", fontsize=6.25,
                color=BLUE if i == 0 else TEXT, weight="bold" if i == 0 else "normal")
    result_card(x + 0.021, 0.270, "AI inclusion", "75.18%", BLUE, BLUE_LIGHT)
    result_card(x + 0.021, 0.150, "Conditional rank", "1.23", BLUE, WHITE)

    # Salary estimates.
    x = xs[1]
    ax.text(x + 0.022, 0.670, "2,004 records · 655 exact blocks", ha="left", va="center", fontsize=6.45, color=TEXT)
    chip_y, chip_h, chip_w = 0.525, 0.068, 0.106
    rounded(ax, x + 0.025, chip_y, chip_w, chip_h, facecolor=ORANGE_LIGHT, edgecolor=ORANGE, linewidth=0.7)
    rounded(ax, x + 0.173, chip_y, chip_w, chip_h, facecolor=WHITE, edgecolor=BORDER, linewidth=0.7)
    ax.text(x + 0.078, chip_y + chip_h/2, "AI-related title", ha="center", va="center", fontsize=5.58, weight="bold", color=ORANGE)
    ax.text(x + 0.226, chip_y + chip_h/2, "Non-AI title", ha="center", va="center", fontsize=5.72, weight="bold", color=TEXT)
    ax.text(x + 0.152, chip_y + chip_h/2, "or", ha="center", va="center", fontsize=5.25, color=BORDER)
    ax.text(x + w / 2, 0.456, "495 pairs: same job details, either title", ha="center", va="center", fontsize=5.42, color=TEXT)
    result_card(x + 0.021, 0.270, "relative overestimation", f"{salary.pooled.effect:+.2f} pp", ORANGE, ORANGE_LIGHT)
    result_card(
        x + 0.021,
        0.150,
        "Title effect beyond\nprevailing premium",
        f"{salary.title_excess_pct:+.2f}%",
        ORANGE,
        WHITE,
    )

    # Program completions.
    x = xs[2]
    ax.text(x + 0.022, 0.670, "608 program-years · 286 exact blocks", ha="left", va="center", fontsize=6.45, color=TEXT)
    rounded(ax, x + 0.025, chip_y, chip_w, chip_h, facecolor=GREEN_LIGHT, edgecolor=GREEN, linewidth=0.7)
    rounded(ax, x + 0.173, chip_y, chip_w, chip_h, facecolor=WHITE, edgecolor=BORDER, linewidth=0.7)
    ax.text(x + 0.078, chip_y + chip_h/2, "AI program", ha="center", va="center", fontsize=5.88, weight="bold", color=GREEN)
    ax.text(x + 0.226, chip_y + chip_h/2, "Computing peer", ha="center", va="center", fontsize=5.60, weight="bold", color=TEXT)
    ax.text(x + 0.152, chip_y + chip_h/2, "vs.", ha="center", va="center", fontsize=5.20, color=BORDER)
    ax.text(x + w / 2, 0.456, "same award level, institution traits, and history", ha="center", va="center", fontsize=4.65, color=TEXT)
    broad = completion.comparisons["broad_frozen_neighbors"]
    cs_only = completion.comparisons["computer_science_only"]
    result_card(
        x + 0.021,
        0.270,
        "Relative overestimation",
        f"+{broad.effect:.2f}%",
        GREEN,
        GREEN_LIGHT,
    )
    result_card(
        x + 0.021,
        0.150,
        "Computer Science\nonly",
        f"+{cs_only.effect:.2f}%",
        GREEN,
        WHITE,
    )

    # Connect the three stages without intruding into panel content.
    for start, end, color in [(0.326, 0.345, ORANGE), (0.654, 0.673, GREEN)]:
        ax.add_patch(FancyArrowPatch((start, 0.485), (end, 0.485), arrowstyle="-|>",
                                     mutation_scale=8, linewidth=0.8, color=color))

    save(fig, out_dir, "progressive_design", dpi)


def make_recommendation_domain_plot(out_dir: Path, dpi: int) -> None:
    labels = ["All", "Study", "Startup", "Career", "Investment"]
    inclusion = np.array([75.18, 98.55, 99.27, 61.45, 41.45])
    inc_lo = np.array([69.00, 94.91, 97.09, 45.82, 28.73])
    inc_hi = np.array([81.09, 100.00, 100.00, 76.36, 54.91])

    rank = np.array([1.230, 1.074, 1.020, 1.735, 1.317])
    rank_lo = np.array([1.124, 1.004, 1.000, 1.340, 1.134])
    rank_hi = np.array([1.353, 1.197, 1.086, 2.262, 1.677])

    y = np.arange(len(labels))
    fig, (ax1, ax2) = plt.subplots(
        1,
        2,
        figsize=(3.38, 2.36),
        sharey=True,
        gridspec_kw={"wspace": 0.12, "width_ratios": [1.08, 1]},
    )

    for ax in (ax1, ax2):
        ax.grid(axis="x", linestyle=":", linewidth=0.55, color=GRID)
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["left"].set_visible(False)
        ax.tick_params(axis="y", length=0)
        ax.set_ylim(len(labels) - 0.45, -0.55)
        ax.axhline(0.5, color=GRID, linewidth=0.7)

    inc_err = np.vstack([inclusion - inc_lo, inc_hi - inclusion])
    rank_err = np.vstack([rank - rank_lo, rank_hi - rank])

    for i in range(len(labels)):
        marker = "D" if i == 0 else "o"
        size = 5.3 if i == 0 else 4.4

        ax1.errorbar(
            inclusion[i],
            y[i],
            xerr=inc_err[:, i : i + 1],
            fmt=marker,
            markersize=size,
            color=BLUE,
            markerfacecolor=PURPLE if i == 0 else BLUE,
            markeredgecolor=INK,
            ecolor=BLUE_MID,
            elinewidth=1.05,
            capsize=2.0,
            capthick=0.8,
            zorder=3,
        )
        ax2.errorbar(
            rank[i],
            y[i],
            xerr=rank_err[:, i : i + 1],
            fmt=marker,
            markersize=size,
            color=ORANGE,
            markerfacecolor=PURPLE if i == 0 else ORANGE,
            markeredgecolor=INK,
            ecolor=ORANGE_MID,
            elinewidth=1.05,
            capsize=2.0,
            capthick=0.8,
            zorder=3,
        )

    ax1.set_yticks(y)
    ax1.set_yticklabels(labels)
    ax2.tick_params(labelleft=False)

    ax1.set_xlim(20, 103)
    ax1.set_xticks([25, 50, 75, 100])
    ax1.set_xlabel("AI inclusion (%)")
    ax1.set_title("A. Inclusion", color=BLUE)

    ax2.set_xlim(0.95, 2.42)
    ax2.set_xticks([1.0, 1.5, 2.0])
    ax2.set_xlabel("Conditional rank")
    ax2.set_title("B. Placement when included", color=ORANGE)
    def add_prominence_cue(
        ax: plt.Axes,
        *,
        text_x: float,
        arrow_target_x: float,
        color: str,
    ) -> None:
        """Add a panel-relative prominence label and directional arrow."""
        ax.annotate(
            "more prominent",
            xy=(arrow_target_x, 0.022),
            xytext=(text_x, 0.022),
            xycoords="axes fraction",
            textcoords="axes fraction",
            ha="center",
            va="center",
            fontsize=6.8,
            arrowprops=dict(arrowstyle="->", color=color, linewidth=0.75),
            color=TEXT,
        )

    # Higher inclusion is more prominent; lower conditional rank is more prominent.
    add_prominence_cue(ax1, text_x=0.27, arrow_target_x=0.93, color=BLUE)
    add_prominence_cue(ax2, text_x=0.73, arrow_target_x=0.07, color=ORANGE)

    ax1.text(
        75.18, -0.31, "75.18",
        ha="center", va="bottom", fontsize=6.5, color=BLUE
    )
    ax2.text(
        1.230, -0.31, "1.230",
        ha="center", va="bottom", fontsize=6.5, color=ORANGE
    )

    save(fig, out_dir, "recommendation_domain_profile", dpi)


def make_completion_restriction_plot(
    out_dir: Path, dpi: int, completion: CompletionFigureData
) -> None:
    labels = [
        "Broad computing\nneighbors",
        "Core general\ncomputing",
        "Computer Science\nonly",
    ]
    keys = [
        "broad_frozen_neighbors",
        "core_general_computing_neighbors",
        "computer_science_only",
    ]
    estimates = [completion.comparisons[key] for key in keys]
    n = [completion.comparison_n[key] for key in keys]
    effect = np.array([estimate.effect for estimate in estimates])
    lo = np.array([estimate.low for estimate in estimates])
    hi = np.array([estimate.high for estimate in estimates])
    y = np.arange(len(labels))

    fig, ax = plt.subplots(figsize=(3.38, 2.10))
    ax.axvline(0, color=INK, linestyle=":", linewidth=0.8)
    ax.grid(axis="x", linestyle=":", linewidth=0.55, color=GRID)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_visible(False)
    ax.tick_params(axis="y", length=0)

    colors = [TEAL, GREEN, PURPLE]
    err = np.vstack([effect - lo, hi - effect])

    for i in range(3):
        ax.errorbar(
            effect[i],
            y[i],
            xerr=err[:, i : i + 1],
            fmt="D" if i == 0 else "o",
            markersize=5.2 if i == 0 else 4.7,
            markerfacecolor=colors[i],
            markeredgecolor=INK,
            color=colors[i],
            ecolor=colors[i],
            elinewidth=1.1,
            capsize=2.2,
            capthick=0.85,
            zorder=3,
        )
        ax.text(
            84.5, y[i], f"n={n[i]}",
            ha="right", va="center", fontsize=7.0, color=TEXT
        )
        ax.text(
            effect[i] + 2.2,
            y[i] - 0.18,
            f"+{effect[i]:.2f}%",
            ha="left",
            va="center",
            fontsize=6.9,
            color=colors[i],
            weight="bold",
        )

    ax.set_yticks(y)
    ax.set_yticklabels(labels)
    ax.set_xlim(-8, 88)
    ax.set_xticks([0, 20, 40, 60, 80])
    ax.set_xlabel("Greater relative overestimation for AI programs (%)")
    ax.set_ylim(2.55, -0.55)

    ax.annotate(
        "narrower comparator",
        xy=(-5.2, 2.15),
        xytext=(-5.2, 0.05),
        ha="center",
        va="center",
        rotation=90,
        fontsize=6.8,
        color=TEXT,
        arrowprops=dict(arrowstyle="-|>", color=PURPLE, linewidth=0.8),
    )

    save(fig, out_dir, "completion_comparator_restriction", dpi)


def make_model_consistency(
    out_dir: Path, dpi: int, completion: CompletionFigureData, salary: SalaryFigureData
) -> None:
    models = [
        "All models",
        "Qwen3-235B",
        "Qwen3.6-27B",
        "DeepSeek-V4-Flash",
        "Gemma-4-31B",
        "Llama-3.3-70B",
        "Mistral-Medium-3.5",
        "Granite-4.1-30B",
        "GPT-5.6 Terra",
        "Claude Sonnet 5",
        "Gemini 3.5 Flash",
        "Grok 4.3",
    ]
    family = ["pooled"] + ["open"] * 7 + ["closed"] * 4

    salary_rows = [salary.pooled] + [salary.models[alias] for alias in MODEL_ALIASES]
    salary_effect = np.array([row.effect for row in salary_rows])
    salary_lo = np.array([row.low for row in salary_rows])
    salary_hi = np.array([row.high for row in salary_rows])

    completion_rows = [completion.pooled] + [
        completion.models[alias] for alias in MODEL_ALIASES
    ]
    completion_effect = np.array([row.effect for row in completion_rows])
    completion_lo = np.array([row.low for row in completion_rows])
    completion_hi = np.array([row.high for row in completion_rows])

    y = np.arange(len(models))
    fig, (ax1, ax2) = plt.subplots(
        1,
        2,
        figsize=(7.1, 2.78),
        sharey=True,
        gridspec_kw={"wspace": 0.04, "width_ratios": [1, 1]},
    )

    for ax in (ax1, ax2):
        ax.axvline(0, color=INK, linestyle=":", linewidth=0.75)
        ax.grid(axis="x", linestyle=":", linewidth=0.45, color=GRID)
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.spines["left"].set_visible(False)
        ax.tick_params(axis="y", length=0)
        ax.set_ylim(len(models) - 0.45, -0.55)
        ax.axhline(0.5, color=GRID, linewidth=0.7)
        ax.axhline(7.5, color=GRID, linewidth=0.7)

    salary_err = np.vstack([salary_effect - salary_lo, salary_hi - salary_effect])
    completion_err = np.vstack(
        [completion_effect - completion_lo, completion_hi - completion_effect]
    )

    family_colors = {
        "pooled": PURPLE,
        "open": BLUE,
        "closed": RED,
    }

    for i, fam in enumerate(family):
        marker = "D" if fam == "pooled" else ("o" if fam == "open" else "s")
        color = family_colors[fam]
        size = 5.4 if fam == "pooled" else 4.1
        linewidth = 1.15 if fam == "pooled" else 0.9

        ax1.errorbar(
            salary_effect[i],
            y[i],
            xerr=salary_err[:, i : i + 1],
            fmt=marker,
            markersize=size,
            markerfacecolor=color,
            markeredgecolor=INK,
            color=color,
            ecolor=color,
            elinewidth=linewidth,
            capsize=1.9,
            capthick=0.75,
            zorder=3,
        )
        ax2.errorbar(
            completion_effect[i],
            y[i],
            xerr=completion_err[:, i : i + 1],
            fmt=marker,
            markersize=size,
            markerfacecolor=color,
            markeredgecolor=INK,
            color=color,
            ecolor=color,
            elinewidth=linewidth,
            capsize=1.9,
            capthick=0.75,
            zorder=3,
        )

    ax1.set_yticks(y)
    ax1.set_yticklabels(models, fontsize=6.7)
    ax2.tick_params(labelleft=False)

    ax1.set_xlim(-0.7, max(17.2, float(np.max(salary_hi)) + 1.0))
    ax1.set_xticks([0, 5, 10, 15, 20])
    ax1.set_xlabel("AI - non-AI error gap (percentage points)", fontsize=7.2)
    ax1.set_title("A. Salary estimates", pad=3, color=ORANGE)

    ax2.set_xlim(-12, 132)
    ax2.set_xticks([0, 30, 60, 90, 120])
    ax2.set_xlabel(
        "Greater relative overestimation for AI programs (%)", fontsize=7.2
    )
    ax2.set_title("B. Credential-count estimates", pad=3, color=GREEN)

    fig.subplots_adjust(bottom=0.20)

    handles = [
        plt.Line2D(
            [], [], marker="D", linestyle="none", markersize=4.8,
            markerfacecolor=PURPLE, markeredgecolor=INK, label="Pooled"
        ),
        plt.Line2D(
            [], [], marker="o", linestyle="none", markersize=4.2,
            markerfacecolor=BLUE, markeredgecolor=INK, label="Open-weight"
        ),
        plt.Line2D(
            [], [], marker="s", linestyle="none", markersize=4.2,
            markerfacecolor=RED, markeredgecolor=INK, label="Closed"
        ),
    ]
    ax2.legend(
        handles=handles,
        loc="upper right",
        frameon=False,
        ncol=1,
        labelspacing=0.35,
        handletextpad=0.40,
        borderaxespad=0.25,
    )

    save(fig, out_dir, "model_consistency_two_panel", dpi)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Generate the paper's four color main-text figures."
    )
    parser.add_argument(
        "--out-dir",
        type=Path,
        default=Path("Figures"),
        help="Output directory (default: ./Figures).",
    )
    parser.add_argument(
        "--completion-results-dir",
        type=Path,
        default=Path(
            "outputs/analysis/ipeds_completions_2022_2024_shared_cohort"
        ),
        help=(
            "Directory containing family_primary_results.csv, "
            "comparison_set_sensitivity.csv, and per_model_results.csv."
        ),
    )
    parser.add_argument(
        "--salary-results-dir", type=Path,
        default=Path("outputs/analysis/h1b_fy2023_2025_salary_spb_all_models"),
        help="Directory containing the combined 11-model salary analysis CSVs.",
    )
    parser.add_argument(
        "--title-results-dir", type=Path,
        default=Path("outputs/analysis/h1b_salary_title_crossover_combined"),
        help="Directory containing the combined 495-pair title intervention analysis.",
    )
    parser.add_argument(
        "--dpi",
        type=int,
        default=300,
        help="PNG resolution (default: 300). PDF output is vector.",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    configure_matplotlib()
    completion = load_completion_figure_data(args.completion_results_dir)
    salary = load_salary_figure_data(args.salary_results_dir, args.title_results_dir)

    generators: Iterable = (
        lambda out_dir, dpi: make_progressive_design(out_dir, dpi, completion, salary),
        make_recommendation_domain_plot,
        lambda out_dir, dpi: make_completion_restriction_plot(
            out_dir, dpi, completion
        ),
        lambda out_dir, dpi: make_model_consistency(out_dir, dpi, completion, salary),
    )
    for generator in generators:
        generator(args.out_dir, args.dpi)

    print(
        "Generated four PDF and four PNG figures in: "
        f"{args.out_dir.resolve()}"
    )
    print(
        "Loaded completion results from: "
        f"{args.completion_results_dir.expanduser().resolve()}"
    )


if __name__ == "__main__":
    main()


==> anc/code/scripts/materialize_and_sample_h1b_salary.py <==
#!/usr/bin/env python3
"""Join H-1B title labels and materialize the deterministic matched salary cohort.

Run:
    uv run python scripts/materialize_and_sample_h1b_salary.py --help
"""

from __future__ import annotations

import argparse
import hashlib
import json
import math
import re
from pathlib import Path
from typing import Dict, List

import numpy as np
import pandas as pd
from jinja2 import Environment, meta


BLOCK_COLUMNS = [
    "SOURCE_FISCAL_YEAR",
    "SOC_CODE",
    "WORKSITE_STATE",
    "NAICS_CODE",
    "FULL_TIME_POSITION",
    "PW_WAGE_LEVEL",
]
PROMPT_ALLOWED_VARIABLES = {
    "SOURCE_FISCAL_YEAR",
    "JOB_TITLE",
    "SOC_CODE",
    "SOC_TITLE",
    "WORKSITE_CITY",
    "WORKSITE_STATE",
    "NAICS_CODE",
    "TOTAL_WORKER_POSITIONS",
}


def clean_block_value(value: object) -> str:
    if value is None or pd.isna(value):
        return "UNK"
    text = str(value).strip()
    if re.fullmatch(r"\d+\.0", text):
        text = text[:-2]
    return text or "UNK"


def weight(capacity: int, mode: str) -> float:
    if mode == "uniform":
        return 1.0
    if mode == "inverse_sqrt":
        return 1.0 / math.sqrt(capacity)
    return math.sqrt(capacity)


def allocate_quotas(
    rng: np.random.Generator,
    blocks: List[str],
    capacities: Dict[str, int],
    target: int,
    mode: str,
    max_per_block: int,
) -> Dict[str, int]:
    quotas = {block: 0 for block in blocks}
    cap_limit = max_per_block if max_per_block > 0 else 10**18
    total = 0
    while total < target:
        eligible = []
        weights = []
        for block in blocks:
            effective = min(capacities[block], cap_limit)
            if quotas[block] >= effective:
                continue
            eligible.append(block)
            weights.append(weight(effective, mode))
        if not eligible:
            break
        probabilities = np.asarray(weights, dtype=float)
        probabilities /= probabilities.sum()
        chosen = str(rng.choice(eligible, p=probabilities))
        quotas[chosen] += 1
        total += 1
    if total != target:
        raise RuntimeError(f"Could allocate only {total}/{target} observations per group.")
    return quotas


def validate_template(path: Path) -> None:
    source = path.read_text(encoding="utf-8")
    variables = meta.find_undeclared_variables(Environment().parse(source))
    unexpected = sorted(variables - PROMPT_ALLOWED_VARIABLES)
    missing = sorted(PROMPT_ALLOWED_VARIABLES - variables)
    if unexpected:
        raise ValueError(f"Prediction prompt leaks or uses unexpected variables: {unexpected}")
    if missing:
        raise ValueError(f"Prediction prompt is missing requested variables: {missing}")


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def fiscal_year_span(values: pd.Series) -> str:
    years = sorted({int(value) for value in values.dropna().astype(str)})
    if not years:
        return "unknown_year"
    if years == list(range(years[0], years[-1] + 1)):
        return f"fy{years[0]}_{years[-1]}"
    return "fy" + "_".join(str(year) for year in years)


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--full-data", type=Path, required=True)
    parser.add_argument("--classification-csv", type=Path, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--prediction-template", type=Path, required=True)
    parser.add_argument(
        "--sampling-mode",
        choices=["full-capacity", "target"],
        default="target",
        help=(
            "Sampling policy. Default: target, preserving the original "
            "pipeline behavior. Select full-capacity explicitly to retain "
            "all exact balanced capacity."
        ),
    )
    parser.add_argument("--target-total", type=int, default=None)
    parser.add_argument("--ai-threshold", type=float, default=0.70)
    parser.add_argument("--non-ai-threshold", type=float, default=0.30)
    parser.add_argument("--weight-mode", choices=["uniform", "sqrt", "inverse_sqrt"], default="sqrt")
    parser.add_argument("--max-per-block", type=int, default=0)
    parser.add_argument("--seed", type=int, default=20260711)
    parser.add_argument("--minimum-parse-rate", type=float, default=0.98)
    parser.add_argument("--allow-short", action="store_true")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    validate_template(args.prediction_template)
    sampling_mode = args.sampling_mode
    if sampling_mode == "target":
        target_total = 2000 if args.target_total is None else args.target_total
        if target_total < 2 or target_total % 2:
            raise ValueError("--target-total must be a positive even integer.")
    elif args.target_total is not None:
        raise ValueError(
            "--target-total cannot be combined with full-capacity mode."
        )
    if sampling_mode == "full-capacity" and args.max_per_block > 0:
        raise ValueError(
            "--max-per-block would discard balanced capacity and is unavailable "
            "in full-capacity mode."
        )
    if args.non_ai_threshold >= args.ai_threshold:
        raise ValueError("non-AI threshold must be below AI threshold.")

    args.output_dir.mkdir(parents=True, exist_ok=True)
    full = pd.read_csv(
        args.full_data,
        dtype={
            "ROW_ID": "string",
            "TITLE_ID": "string",
            "SOURCE_FISCAL_YEAR": "string",
            "SOC_CODE": "string",
            "NAICS_CODE": "string",
        },
        low_memory=False,
    )
    classified = pd.read_csv(
        args.classification_csv,
        dtype={"TITLE_ID": "string"},
        low_memory=False,
    )

    required_full = {
        "ROW_ID", "TITLE_ID", "SOURCE_FISCAL_YEAR", "JOB_TITLE", "SOC_CODE", "SOC_TITLE",
        "WORKSITE_CITY", "WORKSITE_STATE", "NAICS_CODE", "TOTAL_WORKER_POSITIONS",
        "FULL_TIME_POSITION", "PW_WAGE_LEVEL", "ACTUAL_ANNUAL_SALARY_USD",
        "PREVAILING_ANNUAL_WAGE_USD",
    }
    missing = sorted(required_full - set(full.columns))
    if missing:
        raise ValueError(f"Full data is missing columns: {missing}")
    required_class = {
        "TITLE_ID", "ai_confidence_score", "parse_status",
    }
    missing = sorted(required_class - set(classified.columns))
    if missing:
        raise ValueError(f"Classification output is missing columns: {missing}")
    if classified["TITLE_ID"].duplicated().any():
        raise ValueError("Classification output contains duplicate TITLE_ID values.")

    full_title_ids = set(full["TITLE_ID"].dropna().astype(str))
    classified_title_ids = set(classified["TITLE_ID"].dropna().astype(str))
    missing_title_ids = sorted(full_title_ids - classified_title_ids)
    if missing_title_ids:
        raise ValueError(
            "Classification output does not cover every eligible TITLE_ID. "
            f"Missing {len(missing_title_ids):,}; examples: {missing_title_ids[:10]}"
        )

    full_columns = list(full.columns)

    parse_rate = float(classified["parse_status"].eq("ok").mean())
    if parse_rate < args.minimum_parse_rate:
        raise RuntimeError(
            f"Classification parse rate {parse_rate:.3%} is below "
            f"{args.minimum_parse_rate:.3%}."
        )

    score = pd.to_numeric(classified["ai_confidence_score"], errors="coerce")
    usable = classified["parse_status"].eq("ok") & score.notna()
    class_small = classified.loc[usable, ["TITLE_ID"]].copy()
    class_small["AI_CONFIDENCE_SCORE"] = score.loc[usable].astype(float)

    scored = full.merge(class_small, on="TITLE_ID", how="left", validate="many_to_one")
    group = pd.Series("unclassified", index=scored.index, dtype="string")
    valid = scored["AI_CONFIDENCE_SCORE"].notna()
    group.loc[valid] = "middle"
    group.loc[valid & scored["AI_CONFIDENCE_SCORE"].ge(args.ai_threshold)] = "AI"
    group.loc[valid & scored["AI_CONFIDENCE_SCORE"].le(args.non_ai_threshold)] = "non_AI"
    scored["EXPOSURE_GROUP"] = group
    scored["IS_AI"] = pd.Series(pd.NA, index=scored.index, dtype="Int64")
    scored.loc[group.eq("AI"), "IS_AI"] = 1
    scored.loc[group.eq("non_AI"), "IS_AI"] = 0

    for column in BLOCK_COLUMNS:
        scored[column] = scored[column].map(clean_block_value).astype("string")
    scored["BLOCK_ID"] = scored[BLOCK_COLUMNS].agg("||".join, axis=1)

    all_scored_path = args.output_dir / "h1b_all_rows_with_ai_scores.csv"
    scored.to_csv(all_scored_path, index=False)

    strict = scored[group.isin(["AI", "non_AI"])].copy()
    ai_counts = strict[strict["EXPOSURE_GROUP"].eq("AI")]["BLOCK_ID"].value_counts()
    non_counts = strict[strict["EXPOSURE_GROUP"].eq("non_AI")]["BLOCK_ID"].value_counts()
    common = sorted(set(ai_counts.index).intersection(non_counts.index))

    audit_rows = []
    capacities: Dict[str, int] = {}
    for block in common:
        ai_n = int(ai_counts[block])
        non_n = int(non_counts[block])
        capacity = min(ai_n, non_n)
        capacities[str(block)] = capacity
        parts = str(block).split("||")
        row = dict(zip(BLOCK_COLUMNS, parts, strict=True))
        audit_rows.append({
            "BLOCK_ID": block,
            **row,
            "AVAILABLE_AI": ai_n,
            "AVAILABLE_NON_AI": non_n,
            "BALANCED_CAPACITY": capacity,
        })
    if audit_rows:
        audit = pd.DataFrame(audit_rows).sort_values(
            ["BALANCED_CAPACITY", "BLOCK_ID"], ascending=[False, True]
        )
    else:
        audit = pd.DataFrame(
            columns=[
                "BLOCK_ID",
                *BLOCK_COLUMNS,
                "AVAILABLE_AI",
                "AVAILABLE_NON_AI",
                "BALANCED_CAPACITY",
            ]
        )
    audit_path = args.output_dir / "h1b_sampling_block_capacity.csv"
    audit.to_csv(audit_path, index=False)

    rng = np.random.default_rng(args.seed)
    total_capacity = int(sum(capacities.values()))
    if total_capacity == 0:
        raise RuntimeError(
            "No exact block contains both strict AI and strict non-AI rows."
        )

    requested_total: int | None = None
    if sampling_mode == "full-capacity":
        quotas = dict(capacities)
        sample_half = total_capacity
    else:
        requested_total = int(target_total)
        requested_half = requested_total // 2
        cap_limit = args.max_per_block if args.max_per_block > 0 else 10**18
        target_capacity = int(
            sum(min(value, cap_limit) for value in capacities.values())
        )
        sample_half = requested_half
        if target_capacity < requested_half:
            if not args.allow_short:
                summary = {
                    "sampling_mode": sampling_mode,
                    "requested_total": requested_total,
                    "requested_per_group": requested_half,
                    "strict_ai_rows": int(group.eq("AI").sum()),
                    "strict_non_ai_rows": int(group.eq("non_AI").sum()),
                    "middle_rows": int(group.eq("middle").sum()),
                    "unclassified_rows": int(group.eq("unclassified").sum()),
                    "mixed_blocks": len(common),
                    "effective_balanced_capacity_per_group": target_capacity,
                    "weight_mode": args.weight_mode,
                    "max_per_block": args.max_per_block,
                }
                (args.output_dir / "h1b_sampling_failure_summary.json").write_text(
                    json.dumps(summary, indent=2) + "\n", encoding="utf-8"
                )
                raise RuntimeError(
                    f"Requested {requested_half:,} AI and {requested_half:,} "
                    f"non-AI rows are infeasible under the exact "
                    f"{len(BLOCK_COLUMNS)}-column blocks. Effective capacity is "
                    f"{target_capacity} per group. See "
                    "h1b_sampling_block_capacity.csv."
                )
            sample_half = target_capacity
        quotas = allocate_quotas(
            rng,
            common,
            capacities,
            sample_half,
            args.weight_mode,
            args.max_per_block,
        )

    selected_parts = []
    quota_rows = []
    for block in common:
        quota = int(quotas.get(block, 0))
        if quota <= 0:
            continue
        block_frame = strict[strict["BLOCK_ID"].eq(block)]
        ai_pool = block_frame[block_frame["EXPOSURE_GROUP"].eq("AI")].sort_values(
            "ROW_ID", kind="mergesort"
        )
        non_pool = block_frame[
            block_frame["EXPOSURE_GROUP"].eq("non_AI")
        ].sort_values("ROW_ID", kind="mergesort")
        ai_take = ai_pool.iloc[rng.choice(len(ai_pool), size=quota, replace=False)]
        non_take = non_pool.iloc[rng.choice(len(non_pool), size=quota, replace=False)]
        selected_parts.extend([ai_take, non_take])
        quota_rows.append({"BLOCK_ID": block, "QUOTA_PER_GROUP": quota})

    sample = pd.concat(selected_parts, ignore_index=True)
    sample = sample.sample(frac=1.0, random_state=args.seed).reset_index(drop=True)
    sample["IS_AI"] = sample["IS_AI"].astype(int)
    prevailing = pd.to_numeric(
        sample["PREVAILING_ANNUAL_WAGE_USD"], errors="coerce"
    )
    if prevailing.isna().any() or not np.isfinite(prevailing).all() or not prevailing.gt(0).all():
        raise ValueError("Selected cohort has missing, nonfinite, or nonpositive prevailing wages.")
    if sample["ROW_ID"].duplicated().any():
        raise RuntimeError("Sample contains duplicate ROW_ID values.")

    check = sample.groupby(["BLOCK_ID", "IS_AI"]).size().unstack(fill_value=0)
    if not (check.get(0, 0) == check.get(1, 0)).all():
        raise RuntimeError("Exact within-block balance failed.")

    dropped_full_columns = [column for column in full_columns if column not in sample]
    if dropped_full_columns:
        raise RuntimeError(
            "Sampling discarded columns from the filtered dataset: "
            f"{dropped_full_columns}"
        )

    year_span = fiscal_year_span(sample["SOURCE_FISCAL_YEAR"])
    sample_path = args.output_dir / (
        f"h1b_salary_{year_span}_point_balanced_n{len(sample)}.csv"
    )
    pipeline_sample_path = args.output_dir / "h1b_salary_sample.csv"
    legacy_sample_path = args.output_dir / f"h1b_salary_sample_n{len(sample)}.csv"
    sample.to_csv(sample_path, index=False)
    sample.to_csv(pipeline_sample_path, index=False)
    sample.to_csv(legacy_sample_path, index=False)
    pd.DataFrame(quota_rows).to_csv(
        args.output_dir / "h1b_sampling_quotas.csv", index=False
    )

    summary = {
        "sampling_mode": sampling_mode,
        "requested_total": requested_total,
        "classification_parse_rate": parse_rate,
        "classified_unique_titles": int(len(classified)),
        "full_rows": int(len(full)),
        "strict_ai_rows": int(group.eq("AI").sum()),
        "strict_non_ai_rows": int(group.eq("non_AI").sum()),
        "middle_rows": int(group.eq("middle").sum()),
        "unclassified_rows": int(group.eq("unclassified").sum()),
        "ai_threshold": args.ai_threshold,
        "non_ai_threshold": args.non_ai_threshold,
        "block_columns": BLOCK_COLUMNS,
        "weight_mode": args.weight_mode if sampling_mode == "target" else None,
        "max_per_block": args.max_per_block if sampling_mode == "target" else None,
        "mixed_blocks": len(common),
        "effective_balanced_capacity_per_group": total_capacity,
        "sample_rows": int(len(sample)),
        "sample_ai": int(sample["IS_AI"].eq(1).sum()),
        "sample_non_ai": int(sample["IS_AI"].eq(0).sum()),
        "sample_blocks": int(sample["BLOCK_ID"].nunique()),
        "sample_rows_by_fiscal_year": {
            str(year): int(count)
            for year, count in sample["SOURCE_FISCAL_YEAR"]
            .value_counts()
            .sort_index()
            .items()
        },
        "sample_ai_by_fiscal_year": {
            str(year): int(count)
            for year, count in sample.loc[sample["IS_AI"].eq(1), "SOURCE_FISCAL_YEAR"]
            .value_counts()
            .sort_index()
            .items()
        },
        "sample_non_ai_by_fiscal_year": {
            str(year): int(count)
            for year, count in sample.loc[sample["IS_AI"].eq(0), "SOURCE_FISCAL_YEAR"]
            .value_counts()
            .sort_index()
            .items()
        },
        "seed": args.seed,
        "prompt_variables": sorted(PROMPT_ALLOWED_VARIABLES),
        "wage_level_in_prompt": False,
        "actual_salary_in_prompt": False,
        "input_column_count": len(full_columns),
        "output_column_count": len(sample.columns),
        "dropped_input_columns": dropped_full_columns,
        "output_sample": str(sample_path.resolve()),
        "output_sample_sha256": sha256_file(sample_path),
        "pipeline_input_sample": str(pipeline_sample_path.resolve()),
        "pipeline_input_sample_sha256": sha256_file(pipeline_sample_path),
        "legacy_sample": str(legacy_sample_path.resolve()),
        "legacy_sample_sha256": sha256_file(legacy_sample_path),
    }
    (args.output_dir / "h1b_sampling_summary.json").write_text(
        json.dumps(summary, indent=2) + "\n", encoding="utf-8"
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()



==> anc/code/scripts/materialize_ipeds_classification.py <==
#!/usr/bin/env python3
"""Materialize and validate deterministic IPEDS AI and comparison-program labels.

Run:
    uv run python scripts/materialize_ipeds_classification.py --help
"""

from __future__ import annotations

import argparse
import hashlib
import json
import re
from pathlib import Path
from typing import Any

import pandas as pd

AI_CIP_CODE = "11.0102"


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description=(
            "Validate and materialize the deterministic IPEDS AI/non-AI "
            "classification based on the official six-digit CIP code."
        )
    )
    parser.add_argument(
        "--input-csv",
        type=Path,
        default=Path(
            "data/processed/ipeds_completions/ipeds_completions_analysis.csv"
        ),
    )
    parser.add_argument(
        "--output-csv",
        type=Path,
        default=Path(
            "outputs/classification/"
            "ipeds_completions_deterministic_classification.csv"
        ),
    )
    parser.add_argument(
        "--summary-json",
        type=Path,
        default=Path(
            "outputs/classification/"
            "ipeds_completions_deterministic_classification_summary.json"
        ),
    )
    return parser.parse_args()


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def normalize_cip(value: Any) -> str | None:
    if value is None or pd.isna(value):
        return None
    text = re.sub(r"[^0-9.]", "", str(value).strip())
    if not text:
        return None
    if "." in text:
        left, right = text.split(".", 1)
        return f"{left.zfill(2)[-2:]}.{right.ljust(4, '0')[:4]}"
    digits = text.zfill(6)[-6:]
    return f"{digits[:2]}.{digits[2:]}"


def main() -> None:
    args = parse_args()
    input_path = args.input_csv.expanduser().resolve()
    output_path = args.output_csv.expanduser().resolve()
    summary_path = args.summary_json.expanduser().resolve()

    if not input_path.exists():
        raise FileNotFoundError(
            f"Missing IPEDS analysis dataset: {input_path}. "
            "Run jobs/run_ipeds_preprocess.sh first."
        )

    frame = pd.read_csv(
        input_path,
        dtype={"ROW_ID": "string", "CIPCODE": "string"},
        low_memory=False,
    )
    required = {
        "ROW_ID",
        "CIPCODE",
        "CIP_TITLE",
        "IS_AI",
        "EXPOSURE_GROUP",
        "COMPARISON_SET",
    }
    missing = sorted(required - set(frame.columns))
    if missing:
        raise ValueError(f"Dataset is missing required columns: {missing}")
    if frame["ROW_ID"].isna().any():
        raise ValueError("ROW_ID contains missing values.")
    if frame["ROW_ID"].duplicated().any():
        raise ValueError("ROW_ID contains duplicate values.")

    frame["CIPCODE"] = frame["CIPCODE"].map(normalize_cip).astype("string")
    frame["IS_AI"] = pd.to_numeric(frame["IS_AI"], errors="raise").astype(int)
    invalid_labels = sorted(set(frame["IS_AI"].unique()) - {0, 1})
    if invalid_labels:
        raise ValueError(f"IS_AI contains invalid values: {invalid_labels}")

    expected_ai = frame["CIPCODE"].eq(AI_CIP_CODE).astype(int)
    mismatch = frame["IS_AI"].ne(expected_ai)
    if mismatch.any():
        examples = frame.loc[
            mismatch,
            ["ROW_ID", "CIPCODE", "CIP_TITLE", "IS_AI"],
        ].head(20)
        raise ValueError(
            "Deterministic labels disagree with CIP 11.0102. Examples:\n"
            + examples.to_string(index=False)
        )

    expected_group = frame["IS_AI"].map({1: "AI", 0: "non_AI"})
    if not frame["EXPOSURE_GROUP"].astype(str).eq(expected_group).all():
        raise ValueError("EXPOSURE_GROUP is inconsistent with IS_AI.")

    output = frame[
        [
            "ROW_ID",
            "CIPCODE",
            "CIP_TITLE",
            "COMPARISON_SET",
            "IS_AI",
            "EXPOSURE_GROUP",
        ]
    ].copy()
    output["ai_confidence_score"] = output["IS_AI"].astype(float)
    output["classification_label"] = output["EXPOSURE_GROUP"]
    output["classification_source"] = "official_CIP_2020_code"
    output["parse_status"] = "ok"

    output_path.parent.mkdir(parents=True, exist_ok=True)
    summary_path.parent.mkdir(parents=True, exist_ok=True)
    temporary = output_path.with_suffix(output_path.suffix + ".tmp")
    output.to_csv(temporary, index=False)
    temporary.replace(output_path)

    counts = output["classification_label"].value_counts().to_dict()
    summary = {
        "classification_type": "deterministic",
        "classification_source": "official_CIP_2020_code",
        "ai_cip_code": AI_CIP_CODE,
        "input_csv": str(input_path),
        "input_sha256": sha256_file(input_path),
        "output_csv": str(output_path),
        "output_sha256": sha256_file(output_path),
        "rows": int(len(output)),
        "unique_rows": int(output["ROW_ID"].nunique()),
        "ai_rows": int(counts.get("AI", 0)),
        "non_ai_rows": int(counts.get("non_AI", 0)),
        "comparison_sets": sorted(
            output["COMPARISON_SET"].dropna().astype(str).unique().tolist()
        ),
    }
    if summary["ai_rows"] == 0 or summary["non_ai_rows"] == 0:
        raise ValueError(f"Both exposure groups are required: {summary}")

    summary_path.write_text(
        json.dumps(summary, indent=2) + "\n",
        encoding="utf-8",
    )
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()



==> anc/code/scripts/normalize_ipeds_award_levels.py <==
#!/usr/bin/env python3
"""Normalize human-readable IPEDS award-level labels in processed datasets.

IPEDS changed the sub-one-year award codes from legacy aggregate categories to
codes 20 and 21. The completion builder historically left those current codes
unmapped, causing prompt-visible values such as ``Award level 21``. This script
rewrites the label deterministically from ``AWLEVEL`` and rejects unknown codes
instead of silently emitting an opaque fallback.

Run from the repository root after building the processed IPEDS files:

    uv run python scripts/normalize_ipeds_award_levels.py

Use ``--check`` to validate existing files without modifying them.
"""

from __future__ import annotations

import argparse
import json
import os
import tempfile
from pathlib import Path
from typing import Any

import pandas as pd


AWARD_LEVEL_LABELS = {
    # Legacy codes retained so older source files remain readable.
    "1": "Award of less than one academic year",
    "9": "Doctor's degree",
    "10": "First-professional degree",
    # Current and continuing IPEDS award-level codes.
    "2": "Award, certificate, or diploma of at least one but less than two academic years",
    "3": "Associate's degree",
    "4": "Award, certificate, or diploma of at least two but less than four academic years",
    "5": "Bachelor's degree",
    "6": "Postbaccalaureate certificate",
    "7": "Master's degree",
    "8": "Post-master's certificate",
    "17": "Doctor's degree - research/scholarship",
    "18": "Doctor's degree - professional practice",
    "19": "Doctor's degree - other",
    "20": "Award, certificate, or diploma of less than 12 weeks",
    "21": "Award, certificate, or diploma of at least 12 weeks but less than one year",
}

DEFAULT_PATHS = (
    Path("data/processed/ipeds_completions/ipeds_completions_master.csv"),
    Path("data/processed/ipeds_completions/ipeds_completions_analysis.csv"),
)


def canonical_awlevel(value: Any) -> str:
    """Return an integer-like IPEDS award-level code as canonical text."""
    if value is None or pd.isna(value):
        raise ValueError("AWLEVEL contains a missing value.")
    text = str(value).strip()
    if text.endswith(".0"):
        text = text[:-2]
    try:
        number = int(text)
    except ValueError as exc:
        raise ValueError(f"Invalid AWLEVEL value: {value!r}") from exc
    return str(number)


def expected_labels(awlevels: pd.Series) -> pd.Series:
    """Map AWLEVEL values to labels, failing on unsupported source codes."""
    codes = awlevels.map(canonical_awlevel).astype("string")
    unknown = sorted(set(codes.dropna().astype(str)) - set(AWARD_LEVEL_LABELS))
    if unknown:
        raise ValueError(
            "Unsupported IPEDS AWLEVEL values: " + ", ".join(unknown)
        )
    return codes.map(AWARD_LEVEL_LABELS).astype("string")


def normalize_frame(frame: pd.DataFrame) -> tuple[pd.DataFrame, dict[str, Any]]:
    """Return a copy with deterministic award labels and an audit summary."""
    required = {"AWLEVEL", "AWARD_LEVEL"}
    missing = sorted(required - set(frame.columns))
    if missing:
        raise ValueError(f"IPEDS dataset is missing columns: {missing}")

    output = frame.copy()
    expected = expected_labels(output["AWLEVEL"])
    current = output["AWARD_LEVEL"].astype("string")
    changed = current.ne(expected).fillna(True)
    opaque_before = current.str.fullmatch(r"Award level\s+\d+", na=False)
    output["AWARD_LEVEL"] = expected

    summary = {
        "rows": int(len(output)),
        "rows_changed": int(changed.sum()),
        "opaque_labels_before": int(opaque_before.sum()),
        "award_level_counts": {
            str(code): int(count)
            for code, count in output["AWLEVEL"]
            .map(canonical_awlevel)
            .value_counts()
            .sort_index()
            .items()
        },
    }
    return output, summary


def atomic_write_csv(frame: pd.DataFrame, path: Path) -> None:
    """Replace a CSV atomically while preserving its parent directory."""
    path = path.expanduser().resolve()
    path.parent.mkdir(parents=True, exist_ok=True)
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{path.name}.", suffix=".tmp", dir=path.parent
    )
    temporary_path = Path(temporary_name)
    try:
        with os.fdopen(descriptor, "w", encoding="utf-8", newline="") as handle:
            frame.to_csv(handle, index=False, lineterminator="\n")
        temporary_path.replace(path)
    except Exception:
        temporary_path.unlink(missing_ok=True)
        raise


def process_path(path: Path, *, check: bool) -> dict[str, Any]:
    """Normalize or validate one processed IPEDS CSV."""
    path = path.expanduser().resolve()
    if not path.exists():
        raise FileNotFoundError(path)
    frame = pd.read_csv(
        path,
        dtype={"ROW_ID": "string", "UNITID": "string", "CIPCODE": "string", "AWLEVEL": "string"},
        low_memory=False,
    )
    normalized, summary = normalize_frame(frame)
    if check and summary["rows_changed"]:
        raise RuntimeError(
            f"{path} has {summary['rows_changed']} incorrect award-level labels."
        )
    if not check:
        atomic_write_csv(normalized, path)
    return {"path": str(path), "check_only": bool(check), **summary}


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Normalize current IPEDS AWLEVEL labels in processed datasets."
    )
    parser.add_argument(
        "paths",
        type=Path,
        nargs="*",
        default=list(DEFAULT_PATHS),
        help="Processed CSV files; defaults to the master and analysis datasets.",
    )
    parser.add_argument(
        "--check",
        action="store_true",
        help="Validate labels without modifying files.",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    results = [process_path(path, check=args.check) for path in args.paths]
    print(json.dumps({"files": results}, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/scripts/run_h1b_salary_analysis.py <==
#!/usr/bin/env python3
"""Run and display the paper's primary and robustness H-1B salary analyses.

Paper traceability
------------------
This is the paper-facing analysis entry point for the salary experiment in
"Pro-AI Bias in Large Language Models."

Main paper, salary experiment:
- `scripts/build_h1b_salary_inputs.py` implements the official DOL source
  ingestion, certified/full-time/annual/point-valued eligibility rules, and the
  original employer-wage cohort based on `WAGE_RATE_OF_PAY_FROM`; evaluation uses `PREVAILING_WAGE`.
- `scripts/materialize_and_sample_h1b_salary.py` applies the strict AI-title
  thresholds and exact matching variables and materializes the frozen balanced
  2,004-record cohort.
- The publication specification uses signed percentage error, model and
  matching-block fixed effects, and cluster-robust standard errors at the
  matching-block level (`BLOCK_ID`; 655 clusters in the frozen cohort).

Supplementary Document, salary analyses:
- The second configuration invokes the signed log-ratio robustness metric.
- The generated output tree also contains record-clustered covariance as a
  sensitivity, adjusted model-specific estimates, classifier-model exclusion,
  and matched-block weighting sensitivities.
- The controlled title intervention is implemented separately by
  `scripts/build_h1b_salary_title_crossover.py` and
  `scripts/analyze_h1b_salary_title_crossover.py`.

Run:
    uv run python scripts/run_h1b_salary_analysis.py --help
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import pandas as pd

from generic_llm_pipeline.analysis import run_analysis
from generic_llm_pipeline.config import load_config

PUBLICATION_SPECIFICATION = "block_and_model_fixed_effects_block_clustered"


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--primary-config",
        type=Path,
        default=Path("configs/h1b_salary_prediction.yaml"),
    )
    parser.add_argument(
        "--log-config",
        type=Path,
        default=Path("configs/h1b_salary_prediction_log_ratio.yaml"),
    )
    return parser.parse_args()


def print_csv(output: Path, filename: str, title: str) -> None:
    path = output / filename
    if not path.exists():
        return
    print("\n" + title)
    print(pd.read_csv(path, low_memory=False).to_string(index=False))


def publication_result(output: Path) -> pd.Series:
    """Return and validate the manuscript's block-clustered salary specification."""
    path = output / "regression_results.csv"
    frame = pd.read_csv(path, low_memory=False)
    selected = frame.loc[frame["specification"].eq(PUBLICATION_SPECIFICATION)]
    if len(selected) != 1:
        raise RuntimeError(
            f"Expected exactly one {PUBLICATION_SPECIFICATION!r} row in {path}."
        )
    row = selected.iloc[0]
    if row.get("cluster_column") != "BLOCK_ID":
        raise RuntimeError("Publication salary specification must cluster by BLOCK_ID.")
    if "BLOCK_ID" not in str(row.get("fixed_effects", "")):
        raise RuntimeError("Publication salary specification must include BLOCK_ID fixed effects.")
    if str(row.get("status", "ok")) != "ok":
        raise RuntimeError(
            f"Publication salary specification failed: {row.get('error', '')}"
        )
    return row


def show(label: str, output: Path) -> None:
    summary = json.loads((output / "analysis_summary.json").read_text(encoding="utf-8"))
    diagnostics = pd.read_csv(output / "model_diagnostics.csv")
    primary = publication_result(output)
    print("\n" + "=" * 100)
    print(label)
    print("=" * 100)
    print(
        json.dumps(
            {
                "error_metric": summary["error_metric"],
                "AI_items": summary["strict_ai_items"],
                "non_AI_items": summary["strict_non_ai_items"],
                "models": summary["models"],
                "model_consistency": summary["model_consistency"],
                "model_sets": summary.get("model_sets", []),
                "publication_specification": {
                    "name": PUBLICATION_SPECIFICATION,
                    "fixed_effects": primary["fixed_effects"],
                    "cluster_column": primary["cluster_column"],
                    "n_clusters": int(primary["n_clusters"]),
                    "coefficient_ai": float(primary["coefficient_ai"]),
                    "standard_error": float(primary["standard_error"]),
                    "p_value": float(primary["p_value"]),
                    "ci95_low": float(primary["ci95_low"]),
                    "ci95_high": float(primary["ci95_high"]),
                },
            },
            indent=2,
        )
    )
    print_csv(output, "regression_results.csv", "POOLED REGRESSIONS")
    print_csv(
        output,
        "per_model_regression_results.csv",
        "ADJUSTED MODEL-SPECIFIC REGRESSIONS",
    )
    print_csv(
        output,
        "model_set_regression_results.csv",
        "MODEL-SET SENSITIVITY",
    )
    print_csv(
        output,
        "block_estimator_results.csv",
        "MATCHED-BLOCK WEIGHTING SENSITIVITY",
    )
    print_csv(
        output,
        "per_model_effects.csv",
        "RAW PER-MODEL DESCRIPTIVES",
    )
    print("\nMODEL DIAGNOSTICS")
    columns = [
        "model_alias",
        "prediction_coverage",
        "parse_rate",
        "unique_predictions",
        "dominant_prediction_share",
        "hard_collapse",
        "spearman_rho",
    ]
    print(diagnostics[columns].to_string(index=False))


def main() -> None:
    args = parse_args()
    primary = run_analysis(load_config(args.primary_config))
    log = run_analysis(load_config(args.log_config))
    show("PRIMARY: SIGNED PERCENTAGE ERROR", primary)
    show("ROBUSTNESS: SIGNED LOG-RATIO ERROR", log)


if __name__ == "__main__":
    main()


==> anc/code/scripts/run_ipeds_analysis.py <==
#!/usr/bin/env python3
"""Run and display the paper-facing IPEDS program-completion analysis.

Paper traceability
------------------
This is the high-level Python entry point for the program-completion experiment
in "Pro-AI Bias in Large Language Models."

Main paper, program-completion experiment:
- `scripts/build_ipeds_completions_dataset.py` constructs institution x
  six-digit CIP x award-level x year records for 2022--2024, defines AI as CIP
  11.0102, loads the frozen neighboring-computing comparison set, and constructs
  prior-year completion history.
- `scripts/freeze_ipeds_cohort.py` applies the stated matching design and verifies
  the frozen 608-program-year cohort, 304/304 balance, 286 mixed blocks, and 425
  longitudinal institution-program-award series.
- `scripts/analyze_ipeds_shared_cohort.py` is the authoritative paper analysis:
  it computes log(1 + predicted) - log(1 + observed), averages model errors
  within program-year, fits matching-block fixed effects with continuous prior
  adjustment, clusters by longitudinal program series, and reports
  100 * (exp(beta) - 1).

Supplementary Document, program-completion robustness:
- `scripts/analyze_ipeds_shared_cohort.py` and
  `generic_llm_pipeline.ipeds_sensitivity` implement comparator restrictions,
  model influence, leave-one-model-out analyses, year estimates, prior-history
  restrictions, and alternative matching checks.

This generic driver remains available for diagnostic runs. The paper's final
11-model result should be generated with `scripts/analyze_ipeds_shared_cohort.py`.

Run:
    uv run python scripts/run_ipeds_analysis.py --help
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import pandas as pd

from generic_llm_pipeline.analysis import run_analysis
from generic_llm_pipeline.config import load_config


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Run and print the IPEDS pro-AI-bias analysis."
    )
    parser.add_argument(
        "--config",
        type=Path,
        default=Path("configs/ipeds_completions.yaml"),
    )
    parser.add_argument("--output-dir", type=Path, default=None)
    return parser.parse_args()


def print_csv(path: Path, title: str) -> None:
    print("\n" + "=" * 100)
    print(title)
    print("=" * 100)
    if not path.exists():
        print(f"Missing: {path}")
        return
    frame = pd.read_csv(path, low_memory=False)
    print(frame.to_string(index=False))


def main() -> None:
    args = parse_args()
    config = load_config(args.config)
    output_path = run_analysis(
        config,
        output_dir_override=args.output_dir,
        selected_models=None,
    )
    output_path = Path(output_path)

    summary_path = output_path / "analysis_summary.json"
    summary = {}
    if summary_path.exists():
        summary = json.loads(summary_path.read_text(encoding="utf-8"))
        print("\nANALYSIS SUMMARY")
        print(json.dumps(summary, indent=2))

    print_csv(output_path / "model_diagnostics.csv", "MODEL DIAGNOSTICS")
    print_csv(output_path / "per_model_effects.csv", "PER-MODEL AI MINUS NON-AI EFFECTS")
    print_csv(output_path / "regression_results.csv", "REGRESSION RESULTS")

    print("\nOutput directory:", output_path)
    print("Error metric:", summary.get("error_metric"))
    print("AI rows:", summary.get("strict_ai_items"))
    print("Non-AI rows:", summary.get("strict_non_ai_items"))


if __name__ == "__main__":
    main()


==> anc/code/scripts/summarize_h1b_expert_title_validation.py <==
#!/usr/bin/env python3
"""Summarize the blinded H-1B expert title audit."""

from __future__ import annotations

import argparse
import hashlib
import re
import unicodedata
from pathlib import Path

import pandas as pd


def normalize_title(value: object) -> str:
    text = "" if pd.isna(value) else str(value)
    text = unicodedata.normalize("NFKC", text)
    return re.sub(r"\s+", " ", text.strip()).casefold()


def title_id(title: str) -> str:
    return "T_" + hashlib.sha256(title.encode("utf-8")).hexdigest()[:24]


def group_label(value: object) -> str:
    value = str(value).strip().casefold()
    if value in {"1", "1.0", "true", "ai"}:
        return "AI"
    if value in {"0", "0.0", "false", "non-ai", "non_ai"}:
        return "non-AI"
    raise ValueError(f"Unrecognized IS_AI value: {value!r}")


def expert_label(value: object) -> str:
    value = str(value).strip().casefold()
    if value == "ai":
        return "AI"
    if value in {"non-ai", "non_ai"}:
        return "non-AI"
    raise ValueError(f"Unrecognized EXPERT_LABEL value: {value!r}")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("annotations", type=Path)
    parser.add_argument(
        "--cohort",
        type=Path,
        default=Path(
            "data/processed/h1b_salary_2023_2025_point_only/h1b_salary_sample.csv"
        ),
    )
    parser.add_argument("--seed", default="20260808")
    parser.add_argument("--per-group", type=int, default=100)
    parser.add_argument("--out-csv", type=Path)
    args = parser.parse_args()

    ann = pd.read_csv(args.annotations)
    cohort = pd.read_csv(args.cohort)

    required_ann = {"JOB_TITLE", "EXPERT_LABEL"}
    required_cohort = {"JOB_TITLE", "IS_AI"}
    if missing := required_ann - set(ann.columns):
        raise ValueError(f"Annotations missing columns: {sorted(missing)}")
    if missing := required_cohort - set(cohort.columns):
        raise ValueError(f"Cohort missing columns: {sorted(missing)}")

    ann["JOB_TITLE_NORM"] = ann["JOB_TITLE"].map(normalize_title)
    ann["TITLE_ID"] = ann["JOB_TITLE_NORM"].map(title_id)
    ann["EXPERT_LABEL"] = ann["EXPERT_LABEL"].map(expert_label)
    if ann["TITLE_ID"].duplicated().any():
        raise ValueError("Annotations contain duplicate normalized titles.")

    cohort["JOB_TITLE_NORM"] = cohort["JOB_TITLE"].map(normalize_title)
    cohort["TITLE_ID"] = cohort["JOB_TITLE_NORM"].map(title_id)
    cohort["QWEN_GROUP"] = cohort["IS_AI"].map(group_label)

    unique = cohort[["TITLE_ID", "JOB_TITLE_NORM", "QWEN_GROUP"]].drop_duplicates()
    if unique["TITLE_ID"].duplicated().any():
        raise ValueError("A normalized title maps to multiple Qwen groups.")

    unique["ORDER_KEY"] = unique["TITLE_ID"].map(
        lambda x: hashlib.sha256(f"{args.seed}{x}".encode("utf-8")).hexdigest()
    )
    selected = (
        unique.sort_values(["QWEN_GROUP", "ORDER_KEY", "TITLE_ID"])
        .groupby("QWEN_GROUP", sort=False, group_keys=False)
        .head(args.per_group)
        .copy()
    )

    expected = 2 * args.per_group
    if len(selected) != expected:
        raise ValueError(f"Expected {expected} sampled titles, found {len(selected)}.")

    audit = selected.merge(
        ann[["TITLE_ID", "JOB_TITLE", "EXPERT_LABEL"]],
        on="TITLE_ID",
        how="left",
        validate="one_to_one",
    )
    if audit["EXPERT_LABEL"].isna().any():
        missing = audit.loc[audit["EXPERT_LABEL"].isna(), "TITLE_ID"].tolist()
        raise ValueError(f"{len(missing)} sampled titles lack expert annotations.")

    table = pd.crosstab(audit["QWEN_GROUP"], audit["EXPERT_LABEL"]).reindex(
        index=["AI", "non-AI"], columns=["AI", "non-AI"], fill_value=0
    )
    agreed = int((audit["QWEN_GROUP"] == audit["EXPERT_LABEL"]).sum())
    agreement = agreed / len(audit)

    print("Qwen group  Expert AI  Expert non-AI  Total")
    for group in ["AI", "non-AI"]:
        print(
            f"{group:<10}  {table.loc[group, 'AI']:>9}  "
            f"{table.loc[group, 'non-AI']:>13}  {table.loc[group].sum():>5}"
        )
    print(f"Agreement: {agreement:.1%} ({agreed}/{len(audit)})")

    if args.out_csv:
        args.out_csv.parent.mkdir(parents=True, exist_ok=True)
        audit.sort_values(["QWEN_GROUP", "ORDER_KEY"]).to_csv(args.out_csv, index=False)


if __name__ == "__main__":
    main()


==> anc/code/src/generic_llm_pipeline/__init__.py <==
"""Generic, config-driven LLM experiment pipeline."""

__version__ = "0.8.3"


==> anc/code/src/generic_llm_pipeline/analysis.py <==
"""Assemble prediction panels and run configured statistical analyses.

The public ``run_analysis`` entry point supports descriptive per-model summaries,
regression specifications with specification-level clustering, adjusted
model-specific regressions, model-subset sensitivity analyses, and matched-block
estimators. Model-direction counts are descriptive; no model-level sign test is
computed because evaluated models are not independent draws.
"""

from __future__ import annotations

import hashlib
import json
import math
from pathlib import Path
from typing import Any, Iterable

import numpy as np
import pandas as pd
from scipy import stats
import statsmodels.api as sm

from . import __version__
from .config import resolve_path
from .exposure import (
    EXPOSURE_GROUP_COL,
    EXPOSURE_SCORE_COL,
    resolve_exposure,
)
from .runner import load_dataset, prediction_path
from .sampling import build_balanced_sample
from .utils import atomic_write_json, sha256_file, sha256_object, utc_now_iso


VALID_ERROR_METRICS = {
    "signed_error",
    "signed_percentage",
    "signed_percentage_of_scale",
    "signed_log_ratio",
    "signed_log1p",
    "probability_error",
    "absolute_error",
}


def _prediction_value_column(config: dict[str, Any], analysis: dict[str, Any]) -> str:
    explicit = analysis.get("predicted_column")
    if explicit:
        return str(explicit)
    parser = (config.get("prediction") or {}).get("parser", {})
    return str(parser.get("value_col", "parsed_value"))


def _prediction_models(config: dict[str, Any], analysis: dict[str, Any]) -> list[str]:
    models = analysis.get("models")
    if models is None:
        models = (config.get("prediction") or {}).get("models")
    if not isinstance(models, list) or not models:
        raise ValueError(
            "analysis.models or prediction.models must be a non-empty list."
        )
    unknown = sorted(set(models) - set(config["_models"]))
    if unknown:
        raise ValueError(f"Unknown analysis model aliases: {unknown}")
    return [str(model) for model in models]


def prediction_path_for_model(
    config: dict[str, Any],
    analysis: dict[str, Any],
    model_alias: str,
) -> Path:
    custom = analysis.get("prediction_files", {})
    if custom:
        if not isinstance(custom, dict):
            raise ValueError("analysis.prediction_files must be a mapping.")
        value = custom.get(model_alias)
        if value:
            return resolve_path(Path(config["_config_dir"]), value)
    return prediction_path(config, model_alias)


def _safe_float(value: Any) -> float | None:
    if value is None or pd.isna(value):
        return None
    number = float(value)
    return number if math.isfinite(number) else None


def compute_error(
    actual: pd.Series,
    predicted: pd.Series,
    metric: str,
    scale: pd.Series | None = None,
) -> pd.Series:
    actual_num = pd.to_numeric(actual, errors="coerce").astype(float)
    predicted_num = pd.to_numeric(predicted, errors="coerce").astype(float)
    error = pd.Series(np.nan, index=actual.index, dtype=float)
    finite = np.isfinite(actual_num) & np.isfinite(predicted_num)

    if metric == "signed_error":
        valid = finite
        error.loc[valid] = predicted_num.loc[valid] - actual_num.loc[valid]
    elif metric == "signed_percentage":
        valid = finite & actual_num.ne(0)
        error.loc[valid] = (
            100.0
            * (predicted_num.loc[valid] - actual_num.loc[valid])
            / actual_num.loc[valid]
        )
    elif metric == "signed_percentage_of_scale":
        if scale is None:
            raise ValueError(
                "signed_percentage_of_scale requires a scale series."
            )
        scale_num = pd.to_numeric(scale, errors="coerce").astype(float)
        valid = finite & np.isfinite(scale_num) & scale_num.gt(0)
        error.loc[valid] = (
            100.0
            * (predicted_num.loc[valid] - actual_num.loc[valid])
            / scale_num.loc[valid]
        )
    elif metric == "signed_log_ratio":
        valid = finite & actual_num.gt(0) & predicted_num.gt(0)
        error.loc[valid] = (
            np.log(predicted_num.loc[valid]) - np.log(actual_num.loc[valid])
        )
    elif metric == "signed_log1p":
        valid = finite & actual_num.ge(0) & predicted_num.ge(0)
        error.loc[valid] = (
            np.log1p(predicted_num.loc[valid])
            - np.log1p(actual_num.loc[valid])
        )
    elif metric == "probability_error":
        valid = (
            finite
            & actual_num.between(0, 1, inclusive="both")
            & predicted_num.between(0, 1, inclusive="both")
        )
        error.loc[valid] = predicted_num.loc[valid] - actual_num.loc[valid]
    elif metric == "absolute_error":
        valid = finite
        error.loc[valid] = (
            predicted_num.loc[valid] - actual_num.loc[valid]
        ).abs()
    else:
        raise ValueError(f"Unsupported error metric: {metric}")
    return error


def _dominant_share(values: pd.Series) -> float | None:
    clean = values.dropna()
    if clean.empty:
        return None
    return float(clean.value_counts(dropna=False).iloc[0] / len(clean))


def _spearman(actual: pd.Series, predicted: pd.Series) -> float | None:
    pair = pd.DataFrame(
        {
            "actual": pd.to_numeric(actual, errors="coerce"),
            "predicted": pd.to_numeric(predicted, errors="coerce"),
        }
    ).dropna()
    if (
        len(pair) < 3
        or pair["actual"].nunique() < 2
        or pair["predicted"].nunique() < 2
    ):
        return None
    value = stats.spearmanr(pair["actual"], pair["predicted"]).statistic
    return _safe_float(value)


def _welch_effect(ai: pd.Series, non_ai: pd.Series) -> dict[str, Any]:
    ai = pd.to_numeric(ai, errors="coerce").dropna().astype(float)
    non_ai = pd.to_numeric(non_ai, errors="coerce").dropna().astype(float)
    result: dict[str, Any] = {
        "n_ai": int(len(ai)),
        "n_non_ai": int(len(non_ai)),
        "mean_ai": _safe_float(ai.mean()) if len(ai) else None,
        "mean_non_ai": _safe_float(non_ai.mean()) if len(non_ai) else None,
        "difference_ai_minus_non_ai": None,
        "standard_error": None,
        "t_statistic": None,
        "degrees_of_freedom": None,
        "p_value": None,
        "ci95_low": None,
        "ci95_high": None,
    }
    if not len(ai) or not len(non_ai):
        return result
    difference = float(ai.mean() - non_ai.mean())
    result["difference_ai_minus_non_ai"] = difference
    if len(ai) < 2 or len(non_ai) < 2:
        return result
    var_ai = float(ai.var(ddof=1))
    var_non = float(non_ai.var(ddof=1))
    term_ai = var_ai / len(ai)
    term_non = var_non / len(non_ai)
    se = math.sqrt(term_ai + term_non)
    result["standard_error"] = se
    if se == 0:
        result["t_statistic"] = 0.0 if difference == 0 else math.copysign(math.inf, difference)
        result["p_value"] = 1.0 if difference == 0 else 0.0
        result["ci95_low"] = difference
        result["ci95_high"] = difference
        return result
    numerator = (term_ai + term_non) ** 2
    denominator = 0.0
    if len(ai) > 1:
        denominator += (term_ai**2) / (len(ai) - 1)
    if len(non_ai) > 1:
        denominator += (term_non**2) / (len(non_ai) - 1)
    df = numerator / denominator if denominator > 0 else math.inf
    t_stat = difference / se
    critical = float(stats.t.ppf(0.975, df))
    result.update(
        {
            "t_statistic": float(t_stat),
            "degrees_of_freedom": float(df),
            "p_value": float(2 * stats.t.sf(abs(t_stat), df)),
            "ci95_low": float(difference - critical * se),
            "ci95_high": float(difference + critical * se),
        }
    )
    return result


def _one_sample_effect(values: pd.Series) -> dict[str, Any]:
    clean = pd.to_numeric(values, errors="coerce").dropna().astype(float)
    result: dict[str, Any] = {
        "n": int(len(clean)),
        "mean_error": _safe_float(clean.mean()) if len(clean) else None,
        "standard_error": None,
        "t_statistic": None,
        "degrees_of_freedom": None,
        "p_value": None,
        "ci95_low": None,
        "ci95_high": None,
    }
    if len(clean) < 2:
        return result
    mean = float(clean.mean())
    se = float(clean.std(ddof=1) / math.sqrt(len(clean)))
    df = float(len(clean) - 1)
    if se == 0:
        t_stat = 0.0 if mean == 0 else math.copysign(math.inf, mean)
        p_value = 1.0 if mean == 0 else 0.0
        low = high = mean
    else:
        t_stat = mean / se
        p_value = float(2 * stats.t.sf(abs(t_stat), df))
        critical = float(stats.t.ppf(0.975, df))
        low, high = mean - critical * se, mean + critical * se
    result.update(
        {
            "standard_error": se,
            "t_statistic": float(t_stat),
            "degrees_of_freedom": df,
            "p_value": p_value,
            "ci95_low": float(low),
            "ci95_high": float(high),
        }
    )
    return result


def _normalize_specification(
    spec: dict[str, Any],
    *,
    index: int,
    default_cluster_column: str,
    default_name: str | None = None,
) -> dict[str, Any]:
    if not isinstance(spec, dict):
        raise ValueError(f"Analysis specification {index} must be a mapping.")
    name = str(spec.get("name", default_name or f"spec_{index + 1}"))
    sample = str(spec.get("sample", "full"))
    if sample not in {"full", "balanced"}:
        raise ValueError(f"Specification {name!r} sample must be full or balanced.")
    return {
        "name": name,
        "sample": sample,
        "include_model_fixed_effects": bool(
            spec.get("include_model_fixed_effects", True)
        ),
        "fixed_effects": [str(x) for x in spec.get("fixed_effects", [])],
        "continuous_controls": [
            str(x) for x in spec.get("continuous_controls", [])
        ],
        "include_balanced_block_fixed_effects": bool(
            spec.get("include_balanced_block_fixed_effects", sample == "balanced")
        ),
        "cluster_column": str(
            spec.get("cluster_column", default_cluster_column)
        ),
    }


def _analysis_specifications(
    analysis: dict[str, Any],
    *,
    default_cluster_column: str,
) -> list[dict[str, Any]]:
    specs = analysis.get("specifications")
    if specs is None:
        fixed_effects = list(analysis.get("fixed_effects", []))
        continuous = list(analysis.get("continuous_controls", []))
        specs = [
            {
                "name": "model_fixed_effects",
                "sample": "full",
                "include_model_fixed_effects": True,
                "fixed_effects": [],
                "continuous_controls": [],
            }
        ]
        if fixed_effects or continuous:
            specs.append(
                {
                    "name": "adjusted_model_fixed_effects",
                    "sample": "full",
                    "include_model_fixed_effects": True,
                    "fixed_effects": fixed_effects,
                    "continuous_controls": continuous,
                }
            )
    if not isinstance(specs, list) or not specs:
        raise ValueError("analysis.specifications must be a non-empty list.")
    normalized = [
        _normalize_specification(
            spec,
            index=index,
            default_cluster_column=default_cluster_column,
        )
        for index, spec in enumerate(specs)
    ]
    names = [spec["name"] for spec in normalized]
    if len(names) != len(set(names)):
        raise ValueError("Analysis specification names must be unique.")
    return normalized


def _per_model_specification(
    analysis: dict[str, Any],
    *,
    default_cluster_column: str,
) -> dict[str, Any] | None:
    value = analysis.get("per_model_specification")
    if value is None:
        return None
    if not isinstance(value, dict):
        raise ValueError("analysis.per_model_specification must be a mapping.")
    if not value.get("enabled", True):
        return None
    spec = _normalize_specification(
        value,
        index=0,
        default_cluster_column=default_cluster_column,
        default_name="per_model",
    )
    spec["include_model_fixed_effects"] = False
    return spec


def _prepare_regression(
    frame: pd.DataFrame,
    *,
    fixed_effects: list[str],
    continuous_controls: list[str],
    include_model_fe: bool,
    cluster_column: str,
) -> tuple[pd.DataFrame, pd.Series, pd.Series, pd.DataFrame]:
    work = frame.copy()
    work["is_ai"] = work[EXPOSURE_GROUP_COL].eq("AI").astype(float)
    required = {
        "analysis_error",
        "is_ai",
        cluster_column,
        *fixed_effects,
        *continuous_controls,
    }
    if include_model_fe:
        required.add("model_alias")
    missing = required - set(work.columns)
    if missing:
        raise ValueError(f"Regression columns are missing: {sorted(missing)}")
    for column in continuous_controls:
        work[column] = pd.to_numeric(work[column], errors="coerce")
    work = work.dropna(
        subset=["analysis_error", "is_ai", cluster_column, *continuous_controls]
    )
    numeric = work[["is_ai", *continuous_controls]].astype(float)
    categorical_columns = list(fixed_effects)
    if include_model_fe:
        categorical_columns = ["model_alias", *categorical_columns]
    if categorical_columns:
        categorical = pd.get_dummies(
            work[categorical_columns].astype("string").fillna("__MISSING__"),
            prefix=categorical_columns,
            drop_first=True,
            dtype=float,
        )
        x = pd.concat([numeric, categorical], axis=1)
    else:
        x = numeric
    x = sm.add_constant(x, has_constant="add")
    return (
        x,
        work["analysis_error"].astype(float),
        work[cluster_column].astype(str),
        work,
    )


def fit_regression(
    frame: pd.DataFrame,
    *,
    name: str,
    sample_name: str,
    fixed_effects: list[str],
    continuous_controls: list[str],
    include_model_fe: bool,
    cluster_column: str,
) -> dict[str, Any]:
    result: dict[str, Any] = {
        "specification": name,
        "sample": sample_name,
        "include_model_fe": include_model_fe,
        "fixed_effects": json.dumps(fixed_effects),
        "continuous_controls": json.dumps(continuous_controls),
        "cluster_column": cluster_column,
        "nobs": 0,
        "n_clusters": 0,
        "coefficient_ai": None,
        "standard_error": None,
        "t_statistic": None,
        "p_value": None,
        "ci95_low": None,
        "ci95_high": None,
        "r_squared": None,
        "covariance": None,
        "status": "error",
        "error": None,
    }
    try:
        x, y, groups, work = _prepare_regression(
            frame,
            fixed_effects=fixed_effects,
            continuous_controls=continuous_controls,
            include_model_fe=include_model_fe,
            cluster_column=cluster_column,
        )
        result["nobs"] = int(len(y))
        result["n_clusters"] = int(groups.nunique())
        if len(y) < 3 or y.nunique() < 2:
            raise ValueError("Insufficient outcome variation or observations.")
        if "is_ai" not in x.columns or work["is_ai"].nunique() < 2:
            raise ValueError("Both AI and non-AI observations are required.")
        model = sm.OLS(y, x, missing="raise")
        if groups.nunique() >= 2:
            fitted = model.fit(
                cov_type="cluster",
                cov_kwds={"groups": groups, "use_correction": True},
            )
            covariance = f"cluster:{cluster_column}"
        else:
            fitted = model.fit(cov_type="HC1")
            covariance = "HC1"
        ci = fitted.conf_int().loc["is_ai"]
        result.update(
            {
                "coefficient_ai": float(fitted.params["is_ai"]),
                "standard_error": float(fitted.bse["is_ai"]),
                "t_statistic": float(fitted.tvalues["is_ai"]),
                "p_value": float(fitted.pvalues["is_ai"]),
                "ci95_low": float(ci.iloc[0]),
                "ci95_high": float(ci.iloc[1]),
                "r_squared": float(fitted.rsquared),
                "covariance": covariance,
                "status": "ok",
                "error": None,
            }
        )
    except Exception as exc:
        result["error"] = f"{type(exc).__name__}: {exc}"
    return result


def _write_csv(frame: pd.DataFrame, path: Path) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    frame.to_csv(temporary, index=False)
    temporary.replace(path)


def _resolve_model_sets(
    analysis: dict[str, Any],
    models: list[str],
) -> list[dict[str, Any]]:
    configured = analysis.get("model_sets")
    if configured is None:
        return [{"name": "all_models", "models": models, "excluded_models": []}]
    if not isinstance(configured, list) or not configured:
        raise ValueError("analysis.model_sets must be a non-empty list.")
    output: list[dict[str, Any]] = []
    names: set[str] = set()
    for index, item in enumerate(configured):
        if not isinstance(item, dict):
            raise ValueError(f"analysis.model_sets[{index}] must be a mapping.")
        name = str(item.get("name", f"model_set_{index + 1}"))
        if name in names:
            raise ValueError(f"Duplicate model-set name: {name}")
        names.add(name)
        include = item.get("models")
        excluded = [str(x) for x in item.get("exclude_models", [])]
        if include is None and excluded and not (set(excluded) & set(models)):
            continue
        if include is None:
            selected = [model for model in models if model not in excluded]
        else:
            selected = [str(x) for x in include]
            unknown = sorted(set(selected) - set(models))
            if unknown:
                raise ValueError(f"Model set {name!r} contains unavailable models: {unknown}")
            selected = [model for model in selected if model not in excluded]
        if not selected:
            raise ValueError(f"Model set {name!r} is empty.")
        output.append(
            {
                "name": name,
                "models": selected,
                "excluded_models": sorted(set(models) - set(selected)),
            }
        )
    return output


def _item_ensemble(
    panel: pd.DataFrame,
    *,
    id_col: str,
    models: list[str],
    block_column: str,
    require_complete: bool,
) -> pd.DataFrame:
    selected = panel[panel["model_alias"].isin(models)].copy()
    required = {id_col, "model_alias", "analysis_error", EXPOSURE_GROUP_COL, block_column}
    missing = required - set(selected.columns)
    if missing:
        raise ValueError(f"Block estimators require columns: {sorted(missing)}")
    usable = selected.dropna(subset=["analysis_error"])
    duplicate = usable.duplicated([id_col, "model_alias"])
    if duplicate.any():
        raise ValueError("Analysis panel contains duplicate item-model pairs.")
    counts = usable.groupby(id_col)["model_alias"].nunique()
    if require_complete:
        incomplete = counts[counts.ne(len(models))]
        all_ids = set(selected[id_col].astype(str))
        missing_ids = all_ids - set(counts.index.astype(str))
        if len(incomplete) or missing_ids:
            raise RuntimeError(
                "Block estimators require complete model coverage for every item."
            )
    metadata = (
        usable.groupby(id_col, as_index=False)
        .agg(
            **{
                EXPOSURE_GROUP_COL: (EXPOSURE_GROUP_COL, "first"),
                block_column: (block_column, "first"),
                "analysis_error": ("analysis_error", "mean"),
                "models_used": ("model_alias", "nunique"),
            }
        )
    )
    return metadata


def _stable_rank(seed: int, block: str, group: str, identifier: str) -> str:
    payload = f"{seed}|{block}|{group}|{identifier}".encode()
    return hashlib.sha256(payload).hexdigest()


def _block_contrasts(
    ensemble: pd.DataFrame,
    *,
    block_column: str,
) -> pd.DataFrame:
    grouped = (
        ensemble.groupby([block_column, EXPOSURE_GROUP_COL], as_index=False)[
            "analysis_error"
        ]
        .mean()
        .pivot(index=block_column, columns=EXPOSURE_GROUP_COL, values="analysis_error")
    )
    if "AI" not in grouped or "non_AI" not in grouped:
        return pd.DataFrame(
            columns=[block_column, "AI", "non_AI", "difference_ai_minus_non_ai"]
        )
    grouped = grouped.dropna(subset=["AI", "non_AI"]).reset_index()
    grouped["difference_ai_minus_non_ai"] = grouped["AI"] - grouped["non_AI"]
    return grouped


def _one_pair_per_block(
    ensemble: pd.DataFrame,
    *,
    id_col: str,
    block_column: str,
    seed: int,
) -> pd.DataFrame:
    selected: list[pd.DataFrame] = []
    for (block, group), frame in ensemble.groupby(
        [block_column, EXPOSURE_GROUP_COL], sort=True
    ):
        ranked = frame.assign(
            _stable_rank=frame[id_col].astype(str).map(
                lambda identifier: _stable_rank(
                    seed, str(block), str(group), identifier
                )
            )
        ).sort_values("_stable_rank")
        selected.append(ranked.head(1).drop(columns="_stable_rank"))
    if not selected:
        return ensemble.iloc[0:0].copy()
    output = pd.concat(selected, ignore_index=True)
    counts = output.groupby(block_column)[EXPOSURE_GROUP_COL].nunique()
    valid_blocks = set(counts[counts.eq(2)].index)
    return output[output[block_column].isin(valid_blocks)].copy()


def _summarize_contrasts(
    contrasts: pd.DataFrame,
    *,
    model_set: str,
    estimator: str,
) -> dict[str, Any]:
    values = pd.to_numeric(
        contrasts["difference_ai_minus_non_ai"], errors="coerce"
    ).dropna()
    result: dict[str, Any] = {
        "model_set": model_set,
        "estimator": estimator,
        "n_blocks": int(len(values)),
        "coefficient_ai": None,
        "standard_error": None,
        "t_statistic": None,
        "p_value": None,
        "ci95_low": None,
        "ci95_high": None,
        "status": "error",
    }
    if len(values) < 2:
        return result
    mean = float(values.mean())
    se = float(values.std(ddof=1) / math.sqrt(len(values)))
    df = len(values) - 1
    if se == 0:
        t_stat = 0.0 if mean == 0 else math.copysign(math.inf, mean)
        p_value = 1.0 if mean == 0 else 0.0
        low = high = mean
    else:
        t_stat = mean / se
        p_value = float(2 * stats.t.sf(abs(t_stat), df))
        critical = float(stats.t.ppf(0.975, df))
        low, high = mean - critical * se, mean + critical * se
    result.update(
        {
            "coefficient_ai": mean,
            "standard_error": se,
            "t_statistic": float(t_stat),
            "p_value": p_value,
            "ci95_low": float(low),
            "ci95_high": float(high),
            "status": "ok",
        }
    )
    return result


def _run_block_estimators(
    strict_panel: pd.DataFrame,
    *,
    id_col: str,
    model_sets: list[dict[str, Any]],
    config: dict[str, Any],
) -> tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    if not config.get("enabled", False):
        return (pd.DataFrame(), pd.DataFrame(), pd.DataFrame(), pd.DataFrame())
    block_column = str(config["block_column"])
    seed = int(config.get("seed", 20260711))
    require_complete = bool(config.get("require_complete_model_coverage", True))
    estimators = [
        str(x)
        for x in config.get(
            "estimators", ["equal_block_weighted", "one_pair_per_block"]
        )
    ]
    allowed = {"equal_block_weighted", "one_pair_per_block"}
    unknown = sorted(set(estimators) - allowed)
    if unknown:
        raise ValueError(f"Unsupported block estimators: {unknown}")

    ensemble_parts: list[pd.DataFrame] = []
    contrast_parts: list[pd.DataFrame] = []
    selected_parts: list[pd.DataFrame] = []
    result_rows: list[dict[str, Any]] = []
    for model_set in model_sets:
        name = model_set["name"]
        ensemble = _item_ensemble(
            strict_panel,
            id_col=id_col,
            models=model_set["models"],
            block_column=block_column,
            require_complete=require_complete,
        ).assign(model_set=name)
        ensemble_parts.append(ensemble)
        if "equal_block_weighted" in estimators:
            contrasts = _block_contrasts(
                ensemble, block_column=block_column
            ).assign(model_set=name, estimator="equal_block_weighted")
            contrast_parts.append(contrasts)
            result_rows.append(
                _summarize_contrasts(
                    contrasts,
                    model_set=name,
                    estimator="equal_block_weighted",
                )
            )
        if "one_pair_per_block" in estimators:
            selected = _one_pair_per_block(
                ensemble,
                id_col=id_col,
                block_column=block_column,
                seed=seed,
            ).assign(model_set=name)
            selected_parts.append(selected)
            contrasts = _block_contrasts(
                selected, block_column=block_column
            ).assign(model_set=name, estimator="one_pair_per_block")
            contrast_parts.append(contrasts)
            result_rows.append(
                _summarize_contrasts(
                    contrasts,
                    model_set=name,
                    estimator="one_pair_per_block",
                )
            )
    return (
        pd.DataFrame(result_rows),
        pd.concat(ensemble_parts, ignore_index=True) if ensemble_parts else pd.DataFrame(),
        pd.concat(contrast_parts, ignore_index=True) if contrast_parts else pd.DataFrame(),
        pd.concat(selected_parts, ignore_index=True) if selected_parts else pd.DataFrame(),
    )


def _fit_model_sets(
    strict_panel: pd.DataFrame,
    balanced_panel: pd.DataFrame,
    *,
    model_sets: list[dict[str, Any]],
    specifications: list[dict[str, Any]],
) -> pd.DataFrame:
    rows: list[dict[str, Any]] = []
    for model_set in model_sets:
        for spec in specifications:
            source = strict_panel if spec["sample"] == "full" else balanced_panel
            frame = source[source["model_alias"].isin(model_set["models"])].copy()
            fixed_effects = list(spec["fixed_effects"])
            if (
                spec["sample"] == "balanced"
                and spec["include_balanced_block_fixed_effects"]
                and "_analysis_block" not in fixed_effects
            ):
                fixed_effects.append("_analysis_block")
            rows.append(
                {
                    "model_set": model_set["name"],
                    "n_models": len(model_set["models"]),
                    "models": json.dumps(model_set["models"]),
                    "excluded_models": json.dumps(model_set["excluded_models"]),
                    **fit_regression(
                        frame,
                        name=spec["name"],
                        sample_name=spec["sample"],
                        fixed_effects=fixed_effects,
                        continuous_controls=list(spec["continuous_controls"]),
                        include_model_fe=spec["include_model_fixed_effects"],
                        cluster_column=spec["cluster_column"],
                    ),
                }
            )
    return pd.DataFrame(rows)


def run_analysis(
    config: dict[str, Any],
    *,
    output_dir_override: Path | None = None,
    selected_models: list[str] | None = None,
    excluded_models: Iterable[str] | None = None,
) -> Path:
    analysis = config.get("analysis")
    if not isinstance(analysis, dict) or not analysis.get("enabled", True):
        raise ValueError("analysis is not enabled in this configuration.")

    dataset, input_path, id_col = load_dataset(config)
    dataset[id_col] = dataset[id_col].astype(str)
    actual_col = str(analysis["actual_column"])
    if actual_col not in dataset.columns:
        raise ValueError(f"Dataset is missing actual outcome column {actual_col!r}.")
    metric = str(analysis.get("error_metric", "signed_error"))
    if metric not in VALID_ERROR_METRICS:
        raise ValueError(
            f"analysis.error_metric must be one of {sorted(VALID_ERROR_METRICS)}"
        )
    scale_col = analysis.get("scale_column")
    if metric == "signed_percentage_of_scale":
        if not scale_col:
            raise ValueError(
                "analysis.scale_column is required for signed_percentage_of_scale."
            )
        scale_col = str(scale_col)
        if scale_col not in dataset.columns:
            raise ValueError(
                f"Dataset is missing analysis scale column {scale_col!r}."
            )

    comparison = str(analysis.get("comparison", "exposure_groups"))
    if comparison == "exposure_groups":
        exposure_frame, exposure_metadata = resolve_exposure(
            config, dataset, id_col=id_col
        )
        item_frame = dataset.merge(
            exposure_frame,
            on=id_col,
            how="left",
            validate="one_to_one",
        )
    elif comparison == "one_sample":
        item_frame = dataset.copy()
        item_frame[EXPOSURE_SCORE_COL] = np.nan
        item_frame[EXPOSURE_GROUP_COL] = "one_sample"
        exposure_metadata = {
            "source": "none",
            "comparison": "one_sample_against_zero",
        }
    else:
        raise ValueError(f"Unsupported analysis comparison: {comparison}")

    default_cluster_col = str(analysis.get("cluster_column", id_col))
    if default_cluster_col not in item_frame.columns:
        raise ValueError(
            f"Dataset is missing analysis cluster column {default_cluster_col!r}."
        )
    configured_models = _prediction_models(config, analysis)
    models = list(selected_models or configured_models)
    unknown = sorted(set(models) - set(configured_models))
    if unknown:
        raise ValueError(f"Selected models are not configured for analysis: {unknown}")
    excluded = {str(x) for x in (excluded_models or [])}
    models = [model for model in models if model not in excluded]
    if not models:
        raise ValueError("No models remain after exclusions.")

    predicted_col = _prediction_value_column(config, analysis)
    min_parse_rate = float(analysis.get("minimum_parse_rate", 0.80))
    min_coverage = float(analysis.get("minimum_prediction_coverage", 0.95))
    require_thresholds = bool(analysis.get("enforce_quality_thresholds", True))
    allow_prediction_superset = bool(
        analysis.get("allow_prediction_superset", False)
    )

    panel_parts: list[pd.DataFrame] = []
    diagnostic_rows: list[dict[str, Any]] = []
    prediction_hashes: dict[str, str] = {}
    for alias in models:
        path = prediction_path_for_model(config, analysis, alias)
        if not path.exists():
            raise FileNotFoundError(
                f"Prediction output for {alias!r} does not exist: {path}"
            )
        prediction_hashes[alias] = sha256_file(path)
        predictions = pd.read_csv(path, dtype={id_col: "string"}, low_memory=False)
        if id_col not in predictions.columns:
            raise ValueError(f"{path} is missing ID column {id_col!r}.")
        if predictions[id_col].duplicated().any():
            raise ValueError(f"{path} contains duplicate IDs.")
        if predicted_col not in predictions.columns:
            raise ValueError(
                f"{path} is missing prediction column {predicted_col!r}."
            )
        predictions[id_col] = predictions[id_col].astype(str)
        dataset_ids = set(dataset[id_col])
        foreign_ids = set(predictions[id_col]) - dataset_ids
        if foreign_ids and not allow_prediction_superset:
            raise ValueError(
                f"{path} contains IDs not present in the analysis dataset, "
                f"e.g. {sorted(foreign_ids)[:10]}"
            )
        ignored_superset_rows = len(foreign_ids)
        if foreign_ids:
            predictions = predictions[predictions[id_col].isin(dataset_ids)].copy()
        parse_ok = (
            predictions["parse_status"].eq("ok")
            if "parse_status" in predictions.columns
            else predictions[predicted_col].notna()
        )
        parsed = pd.to_numeric(predictions[predicted_col], errors="coerce")
        finite = parsed.notna() & np.isfinite(parsed)
        usable = parse_ok & finite
        overlapping_ids = set(predictions[id_col]) & dataset_ids
        coverage = len(overlapping_ids) / len(dataset) if len(dataset) else 0.0
        parse_rate = float(usable.mean()) if len(predictions) else 0.0
        merged = item_frame.merge(
            predictions[[id_col]].assign(
                model_alias=alias,
                predicted_value=parsed,
                prediction_parse_ok=parse_ok,
            ),
            on=id_col,
            how="inner",
            validate="one_to_one",
        )
        merged["analysis_error"] = compute_error(
            merged[actual_col],
            merged["predicted_value"],
            metric,
            scale=merged[str(scale_col)] if scale_col else None,
        )
        panel_parts.append(merged)
        strict = (
            merged[merged[EXPOSURE_GROUP_COL].isin(["AI", "non_AI"])]
            if comparison == "exposure_groups"
            else merged
        )
        usable_count = int(usable.sum())
        unique_predictions = int(parsed[usable].nunique())
        dominant_share = _dominant_share(parsed[usable])
        prediction_vector = predictions[[id_col]].copy()
        prediction_vector["value"] = parsed.where(usable)
        prediction_vector = prediction_vector.sort_values(id_col)
        vector_hash = sha256_object(
            prediction_vector.astype(object)
            .where(prediction_vector.notna(), None)
            .values.tolist()
        )
        actual_numeric = pd.to_numeric(merged[actual_col], errors="coerce")
        prediction_numeric = merged["predicted_value"]
        diagnostic_rows.append(
            {
                "model_alias": alias,
                "prediction_file": str(path),
                "dataset_rows": int(len(dataset)),
                "prediction_rows": int(len(predictions)),
                "prediction_superset_rows_ignored": int(ignored_superset_rows),
                "prediction_coverage": float(coverage),
                "usable_prediction_rows": usable_count,
                "parse_rate": parse_rate,
                "unique_predictions": unique_predictions,
                "unique_prediction_rate": (
                    unique_predictions / usable_count if usable_count else None
                ),
                "dominant_prediction_share": dominant_share,
                "hard_collapse": bool(
                    usable_count > 0
                    and (
                        (dominant_share is not None and dominant_share >= 0.95)
                        or unique_predictions / usable_count <= 0.01
                    )
                ),
                "prediction_vector_hash": vector_hash,
                "valid_error_rows": int(merged["analysis_error"].notna().sum()),
                "strict_group_error_rows": int(strict["analysis_error"].notna().sum()),
                "mean_actual": _safe_float(actual_numeric.mean()),
                "mean_prediction": _safe_float(prediction_numeric.mean()),
                "mae_raw_target": _safe_float(
                    (prediction_numeric - actual_numeric).abs().mean()
                ),
                "spearman_rho": _spearman(actual_numeric, prediction_numeric),
                "mean_error": _safe_float(merged["analysis_error"].mean()),
                "median_error": _safe_float(merged["analysis_error"].median()),
                "passes_parse_rate": bool(parse_rate >= min_parse_rate),
                "passes_coverage": bool(coverage >= min_coverage),
            }
        )

    diagnostics = pd.DataFrame(diagnostic_rows)
    if not diagnostics.empty:
        vector_counts = diagnostics["prediction_vector_hash"].value_counts()
        diagnostics["identical_vector_group_size"] = diagnostics[
            "prediction_vector_hash"
        ].map(vector_counts).astype(int)
        diagnostics["has_identical_prediction_vector"] = diagnostics[
            "identical_vector_group_size"
        ].gt(1)
    if require_thresholds:
        failed = diagnostics[
            ~diagnostics["passes_parse_rate"] | ~diagnostics["passes_coverage"]
        ]
        if not failed.empty:
            raise RuntimeError(
                "Prediction quality thresholds failed:\n"
                + failed[
                    [
                        "model_alias",
                        "prediction_coverage",
                        "parse_rate",
                        "passes_coverage",
                        "passes_parse_rate",
                    ]
                ].to_string(index=False)
            )

    panel = pd.concat(panel_parts, ignore_index=True)
    if comparison == "exposure_groups":
        strict_panel = panel[
            panel[EXPOSURE_GROUP_COL].isin(["AI", "non_AI"])
            & panel["analysis_error"].notna()
        ].copy()
    else:
        strict_panel = panel[panel["analysis_error"].notna()].copy()

    effect_rows: list[dict[str, Any]] = []
    for alias, frame in strict_panel.groupby("model_alias", sort=False):
        if comparison == "exposure_groups":
            effect = _welch_effect(
                frame.loc[frame[EXPOSURE_GROUP_COL].eq("AI"), "analysis_error"],
                frame.loc[frame[EXPOSURE_GROUP_COL].eq("non_AI"), "analysis_error"],
            )
        else:
            effect = _one_sample_effect(frame["analysis_error"])
        effect_rows.append({"model_alias": alias, **effect})
    per_model_effects = pd.DataFrame(effect_rows)

    balanced_cfg = analysis.get("balanced_sampling", {})
    balanced_enabled = bool(balanced_cfg.get("enabled", False))
    balanced_ids = pd.DataFrame()
    balanced_metadata: dict[str, Any] = {"enabled": balanced_enabled}
    balanced_panel = strict_panel.iloc[0:0].copy()
    if balanced_enabled:
        block_columns = [str(x) for x in balanced_cfg.get("block_columns", [])]
        if not block_columns:
            raise ValueError(
                "analysis.balanced_sampling.block_columns must be non-empty."
            )
        raw_cap = balanced_cfg.get("max_per_group_per_block", 10)
        cap = None if raw_cap is None else int(raw_cap)
        balanced_ids, sample_metadata = build_balanced_sample(
            item_frame,
            id_col=id_col,
            block_columns=block_columns,
            max_per_group_per_block=cap,
            seed=int(balanced_cfg.get("seed", 20260711)),
            drop_missing_blocks=bool(
                balanced_cfg.get("drop_missing_blocks", True)
            ),
        )
        balanced_metadata.update(sample_metadata)
        balanced_panel = strict_panel.merge(
            balanced_ids[[id_col, "_analysis_block"]],
            on=id_col,
            how="inner",
            validate="many_to_one",
        )

    specifications = _analysis_specifications(
        analysis, default_cluster_column=default_cluster_col
    )
    regression_rows: list[dict[str, Any]] = []
    if comparison == "exposure_groups":
        for spec in specifications:
            frame = strict_panel if spec["sample"] == "full" else balanced_panel
            fixed_effects = list(spec["fixed_effects"])
            if (
                spec["sample"] == "balanced"
                and spec["include_balanced_block_fixed_effects"]
                and "_analysis_block" not in fixed_effects
            ):
                fixed_effects.append("_analysis_block")
            regression_rows.append(
                fit_regression(
                    frame,
                    name=spec["name"],
                    sample_name=spec["sample"],
                    fixed_effects=fixed_effects,
                    continuous_controls=list(spec["continuous_controls"]),
                    include_model_fe=spec["include_model_fixed_effects"],
                    cluster_column=spec["cluster_column"],
                )
            )
    else:
        item_mean_errors = strict_panel.groupby(id_col)["analysis_error"].mean()
        regression_rows.append(
            {
                "specification": "item_mean_across_models",
                "sample": "full",
                "status": "ok",
                **_one_sample_effect(item_mean_errors),
            }
        )
    regressions = pd.DataFrame(regression_rows)

    per_model_spec = _per_model_specification(
        analysis, default_cluster_column=default_cluster_col
    )
    per_model_regression_rows: list[dict[str, Any]] = []
    if comparison == "exposure_groups" and per_model_spec is not None:
        source = (
            strict_panel
            if per_model_spec["sample"] == "full"
            else balanced_panel
        )
        fixed_effects = list(per_model_spec["fixed_effects"])
        if (
            per_model_spec["sample"] == "balanced"
            and per_model_spec["include_balanced_block_fixed_effects"]
            and "_analysis_block" not in fixed_effects
        ):
            fixed_effects.append("_analysis_block")
        for alias, frame in source.groupby("model_alias", sort=False):
            per_model_regression_rows.append(
                {
                    "model_alias": alias,
                    **fit_regression(
                        frame,
                        name=per_model_spec["name"],
                        sample_name=per_model_spec["sample"],
                        fixed_effects=fixed_effects,
                        continuous_controls=list(
                            per_model_spec["continuous_controls"]
                        ),
                        include_model_fe=False,
                        cluster_column=per_model_spec["cluster_column"],
                    ),
                }
            )
    per_model_regressions = pd.DataFrame(per_model_regression_rows)

    model_sets = _resolve_model_sets(analysis, models)
    model_set_regressions = (
        _fit_model_sets(
            strict_panel,
            balanced_panel,
            model_sets=model_sets,
            specifications=specifications,
        )
        if comparison == "exposure_groups" and len(model_sets) > 1
        else pd.DataFrame()
    )
    block_results, ensembles, block_contrasts, one_pair_ids = (
        _run_block_estimators(
            strict_panel,
            id_col=id_col,
            model_sets=model_sets,
            config=analysis.get("block_estimators") or {},
        )
        if comparison == "exposure_groups"
        else (pd.DataFrame(), pd.DataFrame(), pd.DataFrame(), pd.DataFrame())
    )

    consistency_source = (
        per_model_regressions["coefficient_ai"]
        if not per_model_regressions.empty
        else per_model_effects[
            "difference_ai_minus_non_ai"
            if comparison == "exposure_groups"
            else "mean_error"
        ]
    )
    differences = pd.to_numeric(consistency_source, errors="coerce").dropna()
    nonzero = differences[differences.ne(0)]
    model_consistency = {
        "models_with_nonzero_effect": int(len(nonzero)),
        "positive_effects": int(nonzero.gt(0).sum()),
        "negative_effects": int(nonzero.lt(0).sum()),
        "zero_effects": int(differences.eq(0).sum()),
        "inference": "descriptive_only_models_are_not_independent",
        "source": (
            "per_model_regression_results"
            if not per_model_regressions.empty
            else "per_model_descriptive_effects"
        ),
    }

    output_dir = (
        output_dir_override.expanduser().resolve()
        if output_dir_override
        else resolve_path(
            Path(config["_config_dir"]),
            analysis.get(
                "output_dir",
                f"../outputs/analysis/{config['experiment']['name']}",
            ),
        )
    )
    output_dir.mkdir(parents=True, exist_ok=True)
    outputs: list[str] = []

    def write(frame: pd.DataFrame, name: str) -> None:
        if frame.empty:
            return
        _write_csv(frame, output_dir / name)
        outputs.append(name)

    write(diagnostics, "model_diagnostics.csv")
    write(per_model_effects, "per_model_effects.csv")
    write(regressions, "regression_results.csv")
    write(per_model_regressions, "per_model_regression_results.csv")
    write(model_set_regressions, "model_set_regression_results.csv")
    write(block_results, "block_estimator_results.csv")
    write(ensembles, "item_level_ensembles.csv")
    write(block_contrasts, "block_estimator_contrasts.csv")
    write(one_pair_ids, "one_pair_selected_ids.csv")

    panel_columns = [
        id_col,
        "model_alias",
        actual_col,
        "predicted_value",
        "analysis_error",
        EXPOSURE_SCORE_COL,
        EXPOSURE_GROUP_COL,
    ]
    extra_columns = [
        str(x)
        for x in analysis.get("panel_columns", [])
        if str(x) in panel.columns and str(x) not in panel_columns
    ]
    _write_csv(panel[panel_columns + extra_columns], output_dir / "analysis_panel.csv")
    outputs.append("analysis_panel.csv")
    if balanced_enabled:
        _write_csv(balanced_ids, output_dir / "balanced_sample_ids.csv")
        outputs.append("balanced_sample_ids.csv")

    summary = {
        "pipeline_version": __version__,
        "created_at_utc": utc_now_iso(),
        "experiment_name": config["experiment"]["name"],
        "dataset_csv": str(input_path),
        "dataset_sha256": sha256_file(input_path),
        "dataset_rows": int(len(dataset)),
        "id_column": id_col,
        "actual_column": actual_col,
        "predicted_column": predicted_col,
        "error_metric": metric,
        "scale_column": scale_col,
        "comparison": comparison,
        "cluster_column": default_cluster_col,
        "default_cluster_column": default_cluster_col,
        "models": models,
        "excluded_models": sorted(excluded),
        "model_sets": model_sets,
        "exposure": exposure_metadata,
        "strict_ai_items": int(item_frame[EXPOSURE_GROUP_COL].eq("AI").sum()),
        "strict_non_ai_items": int(
            item_frame[EXPOSURE_GROUP_COL].eq("non_AI").sum()
        ),
        "panel_rows": int(len(panel)),
        "strict_panel_rows": int(len(strict_panel)),
        "balanced_sampling": balanced_metadata,
        "model_consistency": model_consistency,
        "prediction_sha256": prediction_hashes,
        "analysis_config_sha256": sha256_object(analysis),
        "quality_thresholds": {
            "minimum_parse_rate": min_parse_rate,
            "minimum_prediction_coverage": min_coverage,
            "enforced": require_thresholds,
        },
        "output_files": sorted(outputs + ["analysis_summary.json", "analysis_manifest.json"]),
    }
    atomic_write_json(output_dir / "analysis_summary.json", summary)
    atomic_write_json(
        output_dir / "analysis_manifest.json",
        {
            "pipeline_version": __version__,
            "created_at_utc": summary["created_at_utc"],
            "config_path": config["_config_path"],
            "config_sha256": sha256_file(Path(config["_config_path"])),
            "dataset_path": str(input_path),
            "dataset_sha256": summary["dataset_sha256"],
            "prediction_sha256": prediction_hashes,
            "analysis": {
                "prediction_layouts": analysis.get("prediction_layouts", {}),
                "models": models,
                "excluded_models": sorted(excluded),
            },
            "analysis_specification_sha256": sha256_object(
                {
                    "analysis": analysis,
                    "models": models,
                    "excluded_models": sorted(excluded),
                }
            ),
            "output_files": summary["output_files"],
        },
    )

    print(json.dumps(summary, indent=2))
    print("\nPer-model descriptive effects:")
    print(per_model_effects.to_string(index=False))
    if not per_model_regressions.empty:
        print("\nPer-model adjusted regressions:")
        print(per_model_regressions.to_string(index=False))
    print("\nRegression results:")
    print(regressions.to_string(index=False))
    if not block_results.empty:
        print("\nMatched-block estimators:")
        print(block_results.to_string(index=False))
    return output_dir


==> anc/code/src/generic_llm_pipeline/cli.py <==
"""Define the llm-pipeline command-line interface and dispatch pipeline subcommands.

Run:
    uv run llm-pipeline --help
"""

from __future__ import annotations

import argparse
import shlex
from pathlib import Path
from typing import Any

from .analysis import run_analysis
from .closed_runner import (
    PROVIDER_NAMES,
    analyze_closed_predictions,
    closed_plan,
    closed_status,
    prepare_closed_sample,
    rebuild_closed_provider,
    run_closed_providers,
    smoke_closed_providers,
)
from .config import load_config, stage_models
from .runner import preflight, rebuild_outputs, run_stage
from .status import collect_status


def add_config_argument(parser: argparse.ArgumentParser) -> None:
    parser.add_argument(
        "--config",
        type=Path,
        required=True,
        help="Experiment YAML file.",
    )


def add_stage_argument(parser: argparse.ArgumentParser) -> None:
    parser.add_argument(
        "--stage",
        choices=["classification", "prediction"],
        required=True,
    )


def add_closed_common(parser: argparse.ArgumentParser) -> None:
    add_config_argument(parser)
    parser.add_argument(
        "--registry",
        type=Path,
        default=None,
        help="Closed-provider registry. Defaults to closed_models.yaml beside the experiment config.",
    )


def add_closed_providers(parser: argparse.ArgumentParser) -> None:
    parser.add_argument(
        "--provider",
        action="append",
        choices=list(PROVIDER_NAMES) + ["all"],
        default=None,
        help="Provider to use; repeat for several. Default: all four.",
    )


def normalized_providers(values: list[str] | None) -> list[str] | None:
    if not values or "all" in values:
        return None
    return list(dict.fromkeys(values))


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(
        prog="llm-pipeline",
        description=(
            "Config-driven, resumable classification and prediction "
            "with offline vLLM and optional closed-model validation."
        ),
    )
    sub = parser.add_subparsers(dest="command", required=True)

    pre = sub.add_parser("preflight")
    add_config_argument(pre)
    pre.add_argument(
        "--stage",
        choices=["classification", "prediction"],
        default=None,
    )
    pre.add_argument("--rows", type=int, default=3)

    run = sub.add_parser("run")
    add_config_argument(run)
    add_stage_argument(run)
    run.add_argument("--model", default=None)
    run.add_argument("--limit", type=int, default=None)
    run.add_argument("--overwrite", action="store_true")
    run.add_argument("--retry-unparsed", action="store_true")
    run.add_argument("--no-tqdm", action="store_true")
    run.add_argument("--batch-size", type=int, default=None)
    run.add_argument("--tensor-parallel-size", type=int, default=None)
    run.add_argument("--dtype", default=None)
    run.add_argument("--max-model-len", type=int, default=None)
    run.add_argument("--gpu-memory-utilization", type=float, default=None)
    run.add_argument(
        "--enforce-eager",
        action=argparse.BooleanOptionalAction,
        default=None,
    )
    run.add_argument("--temperature", type=float, default=None)
    run.add_argument("--top-p", type=float, default=None)
    run.add_argument("--top-k", type=int, default=None)
    run.add_argument("--max-tokens", type=int, default=None)
    run.add_argument("--seed", type=int, default=None)
    run.add_argument(
        "--stop",
        action="append",
        default=None,
        help="Repeat to provide multiple stop strings.",
    )

    plan = sub.add_parser("plan")
    add_config_argument(plan)
    plan.add_argument(
        "--stage",
        choices=["classification", "prediction", "all"],
        default="all",
    )

    status = sub.add_parser("status")
    add_config_argument(status)

    rebuild = sub.add_parser("rebuild")
    add_config_argument(rebuild)
    add_stage_argument(rebuild)
    rebuild.add_argument("--model", default=None)

    analyze = sub.add_parser("analyze")
    add_config_argument(analyze)
    analyze.add_argument(
        "--output-dir",
        type=Path,
        default=None,
        help="Override analysis.output_dir.",
    )
    analyze.add_argument(
        "--model",
        action="append",
        default=None,
        help="Analyze only this configured model; repeat for several models.",
    )

    closed = sub.add_parser(
        "closed",
        help="Optional credit-limited validation with OpenAI, Anthropic, Gemini, and xAI.",
    )
    closed_sub = closed.add_subparsers(dest="closed_command", required=True)

    closed_prepare = closed_sub.add_parser("prepare")
    add_closed_common(closed_prepare)
    closed_prepare.add_argument(
        "--max-prompts",
        type=int,
        default=None,
        help=(
            "Optional deterministic sample cap per provider. Omit this argument "
            "to use the complete input dataset or configured cohort."
        ),
    )
    closed_prepare.add_argument(
        "--seed",
        type=int,
        default=None,
        help="Sampling seed. Default: config or 20260712.",
    )
    closed_prepare.add_argument(
        "--selection",
        choices=["cap", "exposure_balanced", "complete_units"],
        default=None,
        help=(
            "Default mode uses every row when --max-prompts is omitted; with "
            "an explicit cap it uses stable-hash selection as needed. "
            "exposure_balanced and complete_units are explicit opt-ins."
        ),
    )
    closed_prepare.add_argument(
        "--per-group",
        type=int,
        default=None,
        help=(
            "Requested AI and non-AI rows per group for exposure_balanced mode. "
            "Best effort unless --require-exact-balance is set."
        ),
    )
    closed_prepare.add_argument(
        "--require-exact-balance",
        action=argparse.BooleanOptionalAction,
        default=None,
        help="Fail unless the full requested per-group quota is available.",
    )
    closed_prepare.add_argument("--overwrite-sample", action="store_true")

    closed_plan_parser = closed_sub.add_parser("plan")
    add_closed_common(closed_plan_parser)
    add_closed_providers(closed_plan_parser)

    closed_run = closed_sub.add_parser("run")
    add_closed_common(closed_run)
    add_closed_providers(closed_run)
    closed_run.add_argument("--confirm-spend", action="store_true")
    closed_run.add_argument("--overwrite", action="store_true")
    closed_run.add_argument("--retry-unparsed", action="store_true")
    closed_run.add_argument("--concurrency", type=int, default=None)
    closed_run.add_argument("--skip-missing-keys", action="store_true")

    closed_smoke = closed_sub.add_parser("smoke")
    add_closed_common(closed_smoke)
    add_closed_providers(closed_smoke)
    closed_smoke.add_argument(
        "--rows",
        type=int,
        choices=[1, 2],
        default=2,
        help="Send one or two isolated prompts per selected provider.",
    )
    closed_smoke.add_argument("--confirm-spend", action="store_true")
    closed_smoke.add_argument("--skip-missing-keys", action="store_true")

    closed_status_parser = closed_sub.add_parser("status")
    add_closed_common(closed_status_parser)
    add_closed_providers(closed_status_parser)

    closed_rebuild = closed_sub.add_parser("rebuild")
    add_closed_common(closed_rebuild)
    closed_rebuild.add_argument(
        "--provider",
        choices=list(PROVIDER_NAMES),
        required=True,
    )

    closed_analyze = closed_sub.add_parser("analyze")
    add_closed_common(closed_analyze)
    add_closed_providers(closed_analyze)
    closed_analyze.add_argument("--include-open", action="store_true")
    closed_analyze.add_argument("--output-dir", type=Path, default=None)

    return parser


def runtime_from_args(args: argparse.Namespace) -> dict[str, Any]:
    keys = (
        "batch_size",
        "tensor_parallel_size",
        "dtype",
        "max_model_len",
        "gpu_memory_utilization",
        "enforce_eager",
        "temperature",
        "top_p",
        "top_k",
        "max_tokens",
        "seed",
        "stop",
    )
    return {key: getattr(args, key, None) for key in keys}


def print_plan(config: dict[str, Any], config_path: Path, stage: str) -> None:
    stages = (
        ["classification", "prediction"]
        if stage == "all"
        else [stage]
    )

    for stage_name in stages:
        if stage_name not in config:
            continue
        if not config[stage_name].get("enabled", True):
            continue
        for alias in stage_models(config, stage_name):
            command = [
                "uv",
                "run",
                "llm-pipeline",
                "run",
                "--config",
                str(config_path.resolve()),
                "--stage",
                stage_name,
            ]
            if stage_name == "prediction":
                command.extend(["--model", alias])
            print(" ".join(shlex.quote(part) for part in command))


def main() -> None:
    parser = build_parser()
    args = parser.parse_args()
    config = load_config(args.config)

    if args.command == "preflight":
        preflight(config, stage_name=args.stage, rows=args.rows)
        return

    if args.command == "run":
        run_stage(
            config,
            stage_name=args.stage,
            model_alias=args.model,
            runtime=runtime_from_args(args),
            limit=args.limit,
            overwrite=args.overwrite,
            retry_unparsed=args.retry_unparsed,
            no_tqdm=args.no_tqdm,
        )
        return

    if args.command == "plan":
        print_plan(config, args.config, args.stage)
        return

    if args.command == "status":
        frame = collect_status(config)
        print(frame.to_string(index=False))
        return

    if args.command == "rebuild":
        path = rebuild_outputs(
            config,
            stage_name=args.stage,
            model_alias=args.model,
        )
        print(path)
        return

    if args.command == "analyze":
        path = run_analysis(
            config,
            output_dir_override=args.output_dir,
            selected_models=args.model,
        )
        print(path)
        return

    if args.command == "closed":
        providers = normalized_providers(getattr(args, "provider", None))
        if args.closed_command == "prepare":
            path = prepare_closed_sample(
                config,
                max_prompts=args.max_prompts,
                seed=args.seed,
                selection=args.selection,
                per_group=args.per_group,
                require_exact_balance=args.require_exact_balance,
                overwrite=args.overwrite_sample,
            )
            print(path)
            return
        if args.closed_command == "plan":
            closed_plan(
                config,
                registry_path=args.registry,
                providers=providers,
            )
            return
        if args.closed_command == "run":
            outputs = run_closed_providers(
                config,
                registry_path=args.registry,
                providers=providers,
                confirm_spend=args.confirm_spend,
                overwrite=args.overwrite,
                retry_unparsed=args.retry_unparsed,
                concurrency=args.concurrency,
                skip_missing_keys=args.skip_missing_keys,
            )
            for path in outputs:
                print(path)
            return
        if args.closed_command == "smoke":
            path = smoke_closed_providers(
                config,
                registry_path=args.registry,
                providers=providers,
                rows=args.rows,
                confirm_spend=args.confirm_spend,
                skip_missing_keys=args.skip_missing_keys,
            )
            print(path)
            return
        if args.closed_command == "status":
            frame = closed_status(
                config,
                registry_path=args.registry,
                providers=providers,
            )
            print(frame.to_string(index=False))
            return
        if args.closed_command == "rebuild":
            path = rebuild_closed_provider(
                config,
                registry_path=args.registry,
                provider=args.provider,
            )
            print(path)
            return
        if args.closed_command == "analyze":
            path = analyze_closed_predictions(
                config,
                registry_path=args.registry,
                providers=providers,
                include_open=args.include_open,
                output_dir_override=args.output_dir,
            )
            print(path)
            return

    parser.error(f"Unknown command: {args.command}")


if __name__ == "__main__":
    main()



==> anc/code/src/generic_llm_pipeline/closed_models.py <==
"""Resolve closed-model providers and send normalized OpenRouter requests."""

from __future__ import annotations

import asyncio
import os
import random
import time
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import yaml


_PROVIDER_ORDER = ("openai", "anthropic", "gemini", "xai")
_RETRYABLE_STATUS = {408, 409, 425, 429, 500, 502, 503, 504, 529}
_OPENROUTER_GENERATION_KEYS = ("temperature", "top_p", "stop")


@dataclass(frozen=True)
class ProviderSpec:
    provider: str
    alias: str
    api_key_envs: tuple[str, ...]
    model_env: str
    model_id: str
    base_url_env: str | None
    base_url: str
    endpoint: str
    concurrency: int
    options: dict[str, Any]

    @property
    def api_key_env_display(self) -> str:
        return " or ".join(self.api_key_envs)


def load_closed_registry(path: Path) -> dict[str, dict[str, Any]]:
    with path.open("r", encoding="utf-8") as handle:
        payload = yaml.safe_load(handle)
    if not isinstance(payload, dict) or not isinstance(payload.get("providers"), dict):
        raise ValueError(f"{path} must contain a providers mapping.")
    providers = payload["providers"]
    missing = set(_PROVIDER_ORDER) - set(providers)
    if missing:
        raise ValueError(f"Closed-model registry is missing providers: {sorted(missing)}")
    return providers


def resolve_registry_path(config: dict[str, Any], explicit: Path | None) -> Path:
    if explicit is not None:
        path = explicit.expanduser().resolve()
    else:
        path = Path(config["_config_dir"]) / "closed_models.yaml"
    if not path.exists():
        raise FileNotFoundError(
            f"Closed-model registry not found: {path}. "
            "Pass --registry or copy configs/closed_models.yaml beside the experiment config."
        )
    return path


def resolve_provider_specs(
    config: dict[str, Any],
    *,
    registry_path: Path | None,
    providers: list[str] | None,
) -> tuple[Path, list[ProviderSpec]]:
    path = resolve_registry_path(config, registry_path)
    registry = load_closed_registry(path)
    requested = providers or list(_PROVIDER_ORDER)
    unknown = sorted(set(requested) - set(_PROVIDER_ORDER))
    if unknown:
        raise ValueError(f"Unknown closed providers: {unknown}")

    specs: list[ProviderSpec] = []
    for provider in _PROVIDER_ORDER:
        if provider not in requested:
            continue
        raw = dict(registry[provider])
        key_envs = raw.get("api_key_envs")
        if not isinstance(key_envs, list) or not key_envs:
            raise ValueError(f"providers.{provider}.api_key_envs must be a non-empty list.")
        model_env = str(raw["model_env"])
        model_id = os.getenv(model_env, str(raw["default_model"])).strip()
        if not model_id:
            raise ValueError(f"{model_env} resolved to an empty model ID.")
        base_url_env = raw.get("base_url_env")
        base_url = (
            os.getenv(str(base_url_env), str(raw["default_base_url"]))
            if base_url_env
            else str(raw["default_base_url"])
        ).rstrip("/")
        known = {
            "alias",
            "api_key_envs",
            "model_env",
            "default_model",
            "base_url_env",
            "default_base_url",
            "endpoint",
            "concurrency",
        }
        options = {key: value for key, value in raw.items() if key not in known}
        specs.append(
            ProviderSpec(
                provider=provider,
                alias=str(raw["alias"]),
                api_key_envs=tuple(str(value) for value in key_envs),
                model_env=model_env,
                model_id=model_id,
                base_url_env=str(base_url_env) if base_url_env else None,
                base_url=base_url,
                endpoint=str(raw["endpoint"]),
                concurrency=max(1, int(raw.get("concurrency", 4))),
                options=options,
            )
        )

    closed_aliases = [spec.alias for spec in specs]
    if len(closed_aliases) != len(set(closed_aliases)):
        raise ValueError(
            f"Closed-model aliases must be unique: {closed_aliases}"
        )

    prediction_config = config.get("prediction") or {}
    if not isinstance(prediction_config, dict):
        raise ValueError("prediction must be a mapping when provided.")
    configured_open_aliases = prediction_config.get("models") or []
    if not isinstance(configured_open_aliases, list):
        raise ValueError("prediction.models must be a list when provided.")
    open_aliases = {str(alias) for alias in configured_open_aliases}
    collisions = sorted(open_aliases.intersection(closed_aliases))
    if collisions:
        raise ValueError(
            "Closed-model aliases collide with locally configured models: "
            f"{collisions}"
        )

    return path, specs


def get_api_key(spec: ProviderSpec) -> tuple[str, str]:
    for env_name in spec.api_key_envs:
        value = os.getenv(env_name)
        if value:
            return env_name, value
    raise RuntimeError(
        f"No API key found for {spec.provider}. Set {spec.api_key_env_display}."
    )


def build_request_payload(
    spec: ProviderSpec,
    messages: list[dict[str, str]],
    *,
    generation: dict[str, Any],
    max_output_tokens: int,
) -> dict[str, Any]:
    payload: dict[str, Any] = {
        "model": spec.model_id,
        "messages": messages,
        "max_tokens": max_output_tokens,
    }
    payload.update(openrouter_generation_parameters(generation))
    effort = spec.options.get("reasoning_effort")
    enabled = spec.options.get("reasoning_enabled")
    if effort is not None and enabled is not None:
        raise ValueError(
            f"providers.{spec.provider} cannot set both reasoning_effort and "
            "reasoning_enabled."
        )
    if effort is not None:
        payload["reasoning"] = {"effort": str(effort)}
    elif enabled is not None:
        payload["reasoning"] = {"enabled": bool(enabled)}
    return payload


def openrouter_generation_parameters(
    generation: dict[str, Any],
) -> dict[str, Any]:
    """Return configured decoding controls supported by OpenRouter chat requests.

    Null values are omitted so provider defaults remain available when an
    experiment does not configure a control. Seed is deliberately excluded:
    temperature and top-p are the cross-provider decoding controls.
    """
    return {
        key: generation[key]
        for key in _OPENROUTER_GENERATION_KEYS
        if key in generation and generation[key] is not None
    }


def request_headers(spec: ProviderSpec, api_key: str) -> dict[str, str]:
    headers = {
        "Content-Type": "application/json",
        "Authorization": f"Bearer {api_key}",
        "X-OpenRouter-Metadata": "enabled",
    }
    referer = os.getenv("OPENROUTER_HTTP_REFERER")
    app_name = os.getenv("OPENROUTER_APP_NAME")
    if referer:
        headers["HTTP-Referer"] = referer
    if app_name:
        headers["X-OpenRouter-Title"] = app_name
    return headers


def extract_response(spec: ProviderSpec, payload: dict[str, Any]) -> dict[str, Any]:
    del spec
    choices = payload.get("choices") or []
    choice = choices[0] if choices else {}
    message = choice.get("message") or {}
    content = message.get("content", "")
    if isinstance(content, list):
        parts: list[str] = []
        for item in content:
            if isinstance(item, str):
                parts.append(item)
            elif isinstance(item, dict):
                value = item.get("text") or item.get("content")
                if value is not None:
                    parts.append(str(value))
        text = "".join(parts)
    else:
        text = str(content or "")
    usage = payload.get("usage") or {}
    completion_details = usage.get("completion_tokens_details") or {}
    return {
        "raw_output": text,
        "finish_reason": choice.get("finish_reason"),
        "prompt_token_count": usage.get("prompt_tokens"),
        "output_token_count": usage.get("completion_tokens"),
        "reasoning_token_count": completion_details.get("reasoning_tokens")
        or usage.get("reasoning_tokens"),
        "openrouter_cost": usage.get("cost"),
        "response_model": payload.get("model"),
        "openrouter_metadata": payload.get("openrouter_metadata"),
        "api_request_id": payload.get("id"),
    }


class ProviderRequestError(RuntimeError):
    def __init__(self, message: str, *, status_code: int | None, retryable: bool) -> None:
        super().__init__(message)
        self.status_code = status_code
        self.retryable = retryable


async def send_one(
    client: Any,
    spec: ProviderSpec,
    *,
    api_key: str,
    messages: list[dict[str, str]],
    generation: dict[str, Any],
    max_output_tokens: int,
    max_attempts: int = 6,
) -> dict[str, Any]:
    url = f"{spec.base_url}{spec.endpoint}"
    body = build_request_payload(
        spec,
        messages,
        generation=generation,
        max_output_tokens=max_output_tokens,
    )
    headers = request_headers(spec, api_key)
    started = time.perf_counter()
    last_error: ProviderRequestError | None = None

    for attempt in range(1, max_attempts + 1):
        try:
            response = await client.post(url, headers=headers, json=body)
        except Exception as exc:  # network exceptions differ by httpx version
            last_error = ProviderRequestError(
                f"network_error:{type(exc).__name__}:{str(exc)[:300]}",
                status_code=None,
                retryable=True,
            )
        else:
            if 200 <= response.status_code < 300:
                try:
                    response_payload = response.json()
                except Exception as exc:
                    raise ProviderRequestError(
                        f"invalid_json_response:{type(exc).__name__}",
                        status_code=response.status_code,
                        retryable=False,
                    ) from exc
                extracted = extract_response(spec, response_payload)
                extracted.update(
                    {
                        "http_status": response.status_code,
                        "attempts": attempt,
                        "latency_seconds": time.perf_counter() - started,
                    }
                )
                return extracted
            retryable = response.status_code in _RETRYABLE_STATUS
            try:
                detail = response.json()
            except Exception:
                detail = response.text
            last_error = ProviderRequestError(
                f"http_{response.status_code}:{str(detail)[:500]}",
                status_code=response.status_code,
                retryable=retryable,
            )

        if last_error is not None and (not last_error.retryable or attempt == max_attempts):
            raise last_error
        delay = min(30.0, (2 ** (attempt - 1)) + random.random())
        await asyncio.sleep(delay)

    assert last_error is not None
    raise last_error



==> anc/code/src/generic_llm_pipeline/closed_runner.py <==
"""Prepare, execute, resume, and analyze optional closed-model validation runs."""

from __future__ import annotations

import asyncio
import copy
import json
import os
import shutil
from dataclasses import dataclass
from pathlib import Path
from typing import Any

import pandas as pd

from . import __version__
from .analysis import prediction_path_for_model, run_analysis
from .closed_models import (
    ProviderRequestError,
    ProviderSpec,
    get_api_key,
    openrouter_generation_parameters,
    resolve_provider_specs,
    send_one,
)
from .config import resolve_path, stage_config
from .exposure import EXPOSURE_GROUP_COL, resolve_exposure
from .parsers import output_value_columns, parse_output
from .runner import load_dataset, prediction_path, render_all_prompts
from .utils import (
    append_jsonl,
    atomic_write_json,
    atomic_write_text,
    read_jsonl_latest,
    sha256_file,
    sha256_object,
    slugify,
    utc_now_iso,
)


DEFAULT_CLOSED_SEED = 20260712
DEFAULT_CLOSED_SELECTION = "cap"
DEFAULT_CLOSED_PER_GROUP = 1000
PROVIDER_NAMES = ("openai", "anthropic", "gemini", "xai")
_SELECTION_ALIASES = {
    "auto": "cap",
    "stable_hash": "cap",
    "exposure_stratified": "exposure_balanced",
}


@dataclass(frozen=True)
class ClosedSamplingOptions:
    max_prompts: int | None
    seed: int
    selection: str
    per_group: int
    require_exact_balance: bool
    unit_id_column: str | None
    rows_per_unit: int | None
    member_column: str | None
    required_member_values: tuple[str, ...] | None


def closed_root(config: dict[str, Any]) -> Path:
    return (
        Path(config["_output_root"])
        / slugify(config["experiment"]["name"])
        / "closed_validation"
    )


def default_closed_analysis_output_dir(
    config: dict[str, Any],
    *,
    include_open: bool = False,
) -> Path:
    configured = (config.get("analysis") or {}).get("output_dir")
    if configured:
        configured_path = resolve_path(Path(config["_config_dir"]), configured)
        suffix = "_all_models" if include_open else "_closed_validation"
        return configured_path.parent / (configured_path.name + suffix)
    base = Path(config["_config_dir"]).parent / "outputs" / "analysis"
    suffix = "_all_models" if include_open else "_closed_validation"
    return base / (slugify(config["experiment"]["name"]) + suffix)


def sample_dir(config: dict[str, Any]) -> Path:
    return closed_root(config) / "sample"


def provider_dir(config: dict[str, Any], spec: ProviderSpec) -> Path:
    return prediction_path(config, spec.alias).parent


def resolve_provider_prediction_path(
    config: dict[str, Any],
    spec: ProviderSpec,
) -> tuple[Path, str]:
    """Resolve a closed prediction artifact without guessing silently.

    New runs use the same canonical ``prediction/<model_alias>`` layout as
    open models.  The two legacy candidates keep already-paid historical runs
    analyzable; when more than one legacy file exists, resolution fails rather
    than selecting an arbitrary artifact.
    """
    canonical = prediction_path(config, spec.alias)
    if canonical.exists():
        return canonical, "canonical"

    legacy_candidates = list(
        dict.fromkeys(
            [
                closed_root(config) / slugify(spec.alias) / "predictions.csv",
                closed_root(config)
                / slugify(f"closed_{spec.provider}")
                / "predictions.csv",
            ]
        )
    )
    existing = [path for path in legacy_candidates if path.exists()]
    if len(existing) == 1:
        return existing[0], "legacy_closed_validation"
    if len(existing) > 1:
        rendered = "\n  - ".join(str(path) for path in existing)
        raise RuntimeError(
            f"Ambiguous legacy predictions for {spec.alias!r}; found:\n  - {rendered}"
        )

    checked = "\n  - ".join(str(path) for path in [canonical, *legacy_candidates])
    raise FileNotFoundError(
        f"Closed prediction file missing for {spec.alias!r}. Checked:\n  - {checked}"
    )


def _stable_order(seed: int, identifier: str, group: str = "all") -> str:
    return sha256_object({"seed": seed, "group": group, "id": identifier})


def validate_max_prompts(max_prompts: int | None) -> None:
    if max_prompts is None:
        return
    if max_prompts < 1:
        raise ValueError("--max-prompts must be positive.")


def resolve_closed_sampling_options(
    config: dict[str, Any],
    *,
    max_prompts: int | None,
    seed: int | None,
    selection: str | None,
    per_group: int | None,
    require_exact_balance: bool | None,
) -> ClosedSamplingOptions:
    closed_config = config.get("closed_validation") or {}
    if not isinstance(closed_config, dict):
        raise ValueError("closed_validation must be a mapping when provided.")
    sampling_config = closed_config.get("sampling") or {}
    if not isinstance(sampling_config, dict):
        raise ValueError("closed_validation.sampling must be a mapping when provided.")

    effective_max = int(max_prompts) if max_prompts is not None else None
    raw_selection = str(
        selection
        if selection is not None
        else sampling_config.get("mode", DEFAULT_CLOSED_SELECTION)
    )
    effective_selection = _SELECTION_ALIASES.get(raw_selection, raw_selection)
    effective_seed = int(
        seed if seed is not None else closed_config.get("seed", DEFAULT_CLOSED_SEED)
    )
    effective_per_group = int(
        per_group
        if per_group is not None
        else sampling_config.get(
            "per_group",
            DEFAULT_CLOSED_PER_GROUP,
        )
    )
    effective_exact = bool(
        require_exact_balance
        if require_exact_balance is not None
        else sampling_config.get("require_exact_balance", False)
    )
    unit_id_column = sampling_config.get("unit_id_column")
    effective_unit_id = str(unit_id_column) if unit_id_column is not None else None
    rows_per_unit = sampling_config.get("rows_per_unit")
    effective_rows_per_unit = (
        int(rows_per_unit) if rows_per_unit is not None else None
    )
    member_column = sampling_config.get("member_column")
    effective_member_column = (
        str(member_column) if member_column is not None else None
    )
    required_member_values = sampling_config.get("required_member_values")
    effective_required_members = (
        tuple(str(value) for value in required_member_values)
        if isinstance(required_member_values, list)
        else None
    )

    validate_max_prompts(effective_max)
    if effective_selection not in {"cap", "exposure_balanced", "complete_units"}:
        raise ValueError("selection must be cap, exposure_balanced, or complete_units.")
    if effective_selection == "exposure_balanced" and effective_per_group < 1:
        raise ValueError("--per-group must be positive.")
    if (
        effective_selection == "exposure_balanced"
        and effective_max is not None
        and 2 * effective_per_group > effective_max
    ):
        raise ValueError(
            "Exposure-balanced sampling requires 2 * per_group <= max_prompts."
        )
    if effective_selection == "complete_units":
        if not effective_unit_id:
            raise ValueError(
                "complete_units sampling requires sampling.unit_id_column."
            )
        if effective_rows_per_unit is None or effective_rows_per_unit < 1:
            raise ValueError(
                "complete_units sampling requires a positive sampling.rows_per_unit."
            )
        if (
            effective_max is not None
            and effective_rows_per_unit > effective_max
        ):
            raise ValueError(
                "sampling.rows_per_unit cannot exceed --max-prompts."
            )
        if (effective_member_column is None) != (
            effective_required_members is None
        ):
            raise ValueError(
                "complete_units sampling requires member_column and "
                "required_member_values together."
            )
        if (
            effective_required_members is not None
            and len(effective_required_members) != effective_rows_per_unit
        ):
            raise ValueError(
                "sampling.required_member_values must contain one value per unit row."
            )

    return ClosedSamplingOptions(
        max_prompts=effective_max,
        seed=effective_seed,
        selection=effective_selection,
        per_group=effective_per_group,
        require_exact_balance=effective_exact,
        unit_id_column=effective_unit_id,
        rows_per_unit=effective_rows_per_unit,
        member_column=effective_member_column,
        required_member_values=effective_required_members,
    )


def _selection_signature(
    *,
    config: dict[str, Any],
    input_path: Path,
    options: ClosedSamplingOptions,
) -> str:
    payload = {
        "pipeline_version": __version__,
        "experiment_name": config["experiment"]["name"],
        "input_sha256": sha256_file(input_path),
        "max_prompts": options.max_prompts,
        "seed": options.seed,
        "selection": options.selection,
        "per_group": options.per_group,
        "require_exact_balance": options.require_exact_balance,
        "unit_id_column": options.unit_id_column,
        "rows_per_unit": options.rows_per_unit,
        "member_column": options.member_column,
        "required_member_values": options.required_member_values,
        "cohort": config.get("cohort"),
        "exposure": config.get("exposure")
        if options.selection == "exposure_balanced"
        else None,
    }
    return sha256_object(payload)


def _select_by_hash(
    frame: pd.DataFrame,
    *,
    id_col: str,
    n: int,
    seed: int,
    group: str,
) -> pd.DataFrame:
    out = frame.copy()
    out["_closed_rank"] = out[id_col].astype(str).map(
        lambda value: _stable_order(seed, value, group)
    )
    out = out.sort_values(["_closed_rank", id_col], kind="mergesort").head(n)
    return out.drop(columns=["_closed_rank"])


def select_closed_sample(
    config: dict[str, Any],
    *,
    max_prompts: int | None = None,
    seed: int | None = None,
    selection: str | None = None,
    per_group: int | None = None,
    require_exact_balance: bool | None = None,
) -> tuple[pd.DataFrame, dict[str, Any]]:
    options = resolve_closed_sampling_options(
        config,
        max_prompts=max_prompts,
        seed=seed,
        selection=selection,
        per_group=per_group,
        require_exact_balance=require_exact_balance,
    )
    df, _, id_col = load_dataset(config)
    df = df.copy()
    df[id_col] = df[id_col].astype(str)

    configured_cohort = config.get("cohort")
    if (
        isinstance(configured_cohort, dict)
        and configured_cohort.get("enabled", True)
    ):
        if options.selection != "cap":
            raise ValueError(
                "A configured cohort must be reused intact; closed-validation "
                "sampling mode must be 'cap'."
            )
        if options.max_prompts is not None and len(df) > options.max_prompts:
            raise ValueError(
                f"Configured cohort contains {len(df)} rows, exceeding the "
                f"closed-validation cap of {options.max_prompts}. Increase the "
                "cap or revise the cohort explicitly; it will not be subsampled."
            )

        selected = df.copy().reset_index(drop=True)
        return selected, {
            "method": "configured_cohort_reused",
            "selection_requested": options.selection,
            "seed": options.seed,
            "source_rows": int(len(df)),
            "selected_rows": int(len(selected)),
            "max_prompts": options.max_prompts,
            "per_group_requested": None,
            "require_exact_balance": options.require_exact_balance,
            "group_counts": {"all": int(len(selected))},
            "available_group_counts": None,
            "id_column": id_col,
            "unit_id_column": None,
            "rows_per_unit": None,
            "member_column": None,
            "required_member_values": None,
            "available_units": None,
            "selected_units": None,
        }

    selected_units: int | None = None
    available_units: int | None = None
    if options.selection == "cap":
        if options.max_prompts is None:
            selected = df.copy()
            method = "all_rows_uncapped"
        elif len(df) <= options.max_prompts:
            selected = df.copy()
            method = "all_rows_under_cap"
        else:
            selected = _select_by_hash(
                df,
                id_col=id_col,
                n=options.max_prompts,
                seed=options.seed,
                group="all",
            )
            method = "stable_hash_cap"
        counts: dict[str, int] = {"all": int(len(selected))}
        available_counts: dict[str, int] | None = None
    elif options.selection == "exposure_balanced":
        if not isinstance(config.get("exposure"), dict):
            raise ValueError(
                "Exposure-balanced closed sampling requires an exposure mapping "
                "in the experiment config."
            )
        exposure_frame, _ = resolve_exposure(config, df, id_col=id_col)
        merged = df.merge(
            exposure_frame[[id_col, EXPOSURE_GROUP_COL]],
            on=id_col,
            how="left",
            validate="one_to_one",
        )
        ai = merged[merged[EXPOSURE_GROUP_COL].eq("AI")]
        non_ai = merged[merged[EXPOSURE_GROUP_COL].eq("non_AI")]
        available_counts = {"AI": int(len(ai)), "non_AI": int(len(non_ai))}
        if ai.empty or non_ai.empty:
            raise ValueError(
                "Exposure-balanced selection requires at least one strict AI and "
                "one strict non-AI row."
            )

        requested = options.per_group
        feasible = min(requested, len(ai), len(non_ai))
        if options.max_prompts is not None:
            feasible = min(feasible, options.max_prompts // 2)
        if options.require_exact_balance and feasible < requested:
            raise ValueError(
                "Exact exposure balance is infeasible: "
                f"requested {requested} per group, available AI={len(ai)}, "
                f"non-AI={len(non_ai)}, max_prompts={options.max_prompts}. "
                "Remove --require-exact-balance for best-effort equal groups."
            )
        quota = requested if options.require_exact_balance else feasible
        if quota < 1:
            raise ValueError("No feasible exposure-balanced closed sample.")

        selected = pd.concat(
            [
                _select_by_hash(
                    ai,
                    id_col=id_col,
                    n=quota,
                    seed=options.seed,
                    group="AI",
                ),
                _select_by_hash(
                    non_ai,
                    id_col=id_col,
                    n=quota,
                    seed=options.seed,
                    group="non_AI",
                ),
            ],
            ignore_index=True,
        ).drop(columns=[EXPOSURE_GROUP_COL])
        method = (
            "exact_exposure_balanced"
            if options.require_exact_balance
            else "best_effort_exposure_balanced"
        )
        counts = {"AI": int(quota), "non_AI": int(quota)}
    else:
        unit_col = options.unit_id_column
        rows_per_unit = options.rows_per_unit
        if unit_col is None or rows_per_unit is None:  # guarded during resolution
            raise RuntimeError("Complete-unit sampling options were not resolved.")
        if unit_col not in df.columns:
            raise ValueError(
                f"Complete-unit sampling column is missing from the dataset: {unit_col!r}."
            )
        if df[unit_col].isna().any():
            raise ValueError(
                f"Complete-unit sampling column {unit_col!r} contains missing values."
            )
        unit_sizes = df.groupby(unit_col, dropna=False).size()
        malformed = unit_sizes[unit_sizes.ne(rows_per_unit)]
        if not malformed.empty:
            examples = {
                str(unit): int(size)
                for unit, size in malformed.head(10).items()
            }
            raise ValueError(
                f"Every {unit_col} must contain exactly {rows_per_unit} rows; "
                f"malformed units include {examples}."
            )
        if options.member_column is not None:
            member_col = options.member_column
            if member_col not in df.columns:
                raise ValueError(
                    f"Complete-unit member column is missing: {member_col!r}."
                )
            expected_members = sorted(options.required_member_values or ())
            observed_members = df.groupby(unit_col, dropna=False)[member_col].apply(
                lambda values: sorted(str(value) for value in values)
            )
            invalid_members = observed_members[
                observed_members.map(lambda values: values != expected_members)
            ]
            if not invalid_members.empty:
                examples = {
                    str(unit): values
                    for unit, values in invalid_members.head(10).items()
                }
                raise ValueError(
                    f"Every {unit_col} must contain member values "
                    f"{expected_members} in {member_col}; invalid units include "
                    f"{examples}."
                )

        available_units = int(len(unit_sizes))
        unit_limit = (
            available_units
            if options.max_prompts is None
            else options.max_prompts // rows_per_unit
        )
        unit_frame = pd.DataFrame({unit_col: unit_sizes.index.astype(str)})
        selected_unit_frame = _select_by_hash(
            unit_frame,
            id_col=unit_col,
            n=min(available_units, unit_limit),
            seed=options.seed,
            group="complete_units",
        )
        selected_unit_ids = set(selected_unit_frame[unit_col].astype(str))
        selected = df[df[unit_col].astype(str).isin(selected_unit_ids)].copy()
        selected_units = int(len(selected_unit_ids))
        expected_rows = selected_units * rows_per_unit
        if len(selected) != expected_rows:
            raise RuntimeError(
                "Complete-unit sampling produced an inconsistent row count."
            )
        method = (
            "all_complete_units_under_cap"
            if available_units <= unit_limit
            else "stable_hash_complete_units"
        )
        counts = {"all": int(len(selected))}
        available_counts = None

    if options.selection == "cap" and options.max_prompts is None:
        selected = selected.reset_index(drop=True)
    else:
        selected["_closed_sample_rank"] = selected[id_col].astype(str).map(
            lambda value: _stable_order(options.seed, value)
        )
        selected = selected.sort_values(
            ["_closed_sample_rank", id_col], kind="mergesort"
        ).drop(columns=["_closed_sample_rank"])
        selected = selected.reset_index(drop=True)

    metadata = {
        "method": method,
        "selection_requested": options.selection,
        "seed": options.seed,
        "source_rows": int(len(df)),
        "selected_rows": int(len(selected)),
        "max_prompts": options.max_prompts,
        "per_group_requested": options.per_group
        if options.selection == "exposure_balanced"
        else None,
        "require_exact_balance": options.require_exact_balance,
        "group_counts": counts,
        "available_group_counts": available_counts,
        "id_column": id_col,
        "unit_id_column": options.unit_id_column,
        "rows_per_unit": options.rows_per_unit,
        "member_column": options.member_column,
        "required_member_values": list(options.required_member_values)
        if options.required_member_values is not None
        else None,
        "available_units": available_units,
        "selected_units": selected_units,
    }
    return selected, metadata


def prepare_closed_sample(
    config: dict[str, Any],
    *,
    max_prompts: int | None = None,
    seed: int | None = None,
    selection: str | None = None,
    per_group: int | None = None,
    require_exact_balance: bool | None = None,
    overwrite: bool = False,
) -> Path:
    options = resolve_closed_sampling_options(
        config,
        max_prompts=max_prompts,
        seed=seed,
        selection=selection,
        per_group=per_group,
        require_exact_balance=require_exact_balance,
    )
    _, input_path, _ = load_dataset(config)
    signature = _selection_signature(
        config=config,
        input_path=input_path,
        options=options,
    )
    out_dir = sample_dir(config)
    manifest_path = out_dir / "sample_manifest.json"
    dataset_path = out_dir / "selected_dataset.csv"

    if overwrite and out_dir.exists():
        shutil.rmtree(out_dir)
    if manifest_path.exists() and dataset_path.exists():
        existing = json.loads(manifest_path.read_text(encoding="utf-8"))
        if existing.get("sample_signature") != signature:
            raise RuntimeError(
                "A different closed-validation sample already exists. "
                "Use --overwrite-sample to replace it."
            )
        return dataset_path

    selected, metadata = select_closed_sample(
        config,
        max_prompts=options.max_prompts,
        seed=options.seed,
        selection=options.selection,
        per_group=options.per_group,
        require_exact_balance=options.require_exact_balance,
    )
    out_dir.mkdir(parents=True, exist_ok=True)
    selected.to_csv(dataset_path, index=False)
    manifest = {
        "sample_signature": signature,
        "created_at_utc": utc_now_iso(),
        "input_csv": str(input_path),
        "input_sha256": sha256_file(input_path),
        "selected_dataset": str(dataset_path),
        "selected_dataset_sha256": sha256_file(dataset_path),
        **metadata,
    }
    atomic_write_json(manifest_path, manifest)
    return dataset_path


def load_closed_sample(config: dict[str, Any]) -> tuple[pd.DataFrame, Path, str, dict[str, Any]]:
    out_dir = sample_dir(config)
    path = out_dir / "selected_dataset.csv"
    manifest_path = out_dir / "sample_manifest.json"
    if not path.exists() or not manifest_path.exists():
        raise FileNotFoundError(
            "Closed-validation sample is missing. Run `llm-pipeline closed prepare` first."
        )
    manifest = json.loads(manifest_path.read_text(encoding="utf-8"))
    if sha256_file(path) != manifest.get("selected_dataset_sha256"):
        raise RuntimeError("Closed-validation selected_dataset.csv hash mismatch.")
    id_col = str(config["dataset"]["id_col"])
    dtype = dict(config["dataset"].get("dtype", {}))
    dtype.setdefault(id_col, "string")
    frame = pd.read_csv(path, dtype=dtype, low_memory=False)
    if frame[id_col].isna().any() or frame[id_col].duplicated().any():
        raise ValueError("Closed-validation sample has missing or duplicate IDs.")
    return frame, path, id_col, manifest


def render_closed_prompts(
    config: dict[str, Any],
) -> tuple[pd.DataFrame, Path, str, dict[str, Any], list[dict[str, Any]]]:
    stage = stage_config(config, "prediction")
    frame, path, id_col, manifest = load_closed_sample(config)
    derived = copy.deepcopy(config)
    derived["_input_csv"] = str(path)
    prompts = render_all_prompts(
        frame,
        config=derived,
        stage=stage,
        id_col=id_col,
    )
    return frame, path, id_col, manifest, prompts


def closed_max_output_tokens(
    stage: dict[str, Any],
    spec: ProviderSpec | None = None,
) -> int:
    del spec
    configured = int(stage.get("generation", {}).get("max_tokens", 64))
    return min(max(configured, 16), 1024)


def closed_plan(
    config: dict[str, Any],
    *,
    registry_path: Path | None,
    providers: list[str] | None,
) -> dict[str, Any]:
    frame, _, id_col, manifest, prompts = render_closed_prompts(config)
    registry, specs = resolve_provider_specs(
        config,
        registry_path=registry_path,
        providers=providers,
    )
    prompt_sizes = [
        sum(len(message["content"]) for message in prompt["messages"])
        for prompt in prompts
    ]
    size_series = pd.Series(prompt_sizes, dtype=float)
    prompt_chars = sum(
        len(message["content"])
        for prompt in prompts
        for message in prompt["messages"]
    )
    selected_exposure_counts: dict[str, int] | None = None
    if isinstance(config.get("exposure"), dict):
        exposure_frame, _ = resolve_exposure(config, frame, id_col=id_col)
        counts = exposure_frame[EXPOSURE_GROUP_COL].value_counts()
        selected_exposure_counts = {
            "AI": int(counts.get("AI", 0)),
            "non_AI": int(counts.get("non_AI", 0)),
        }
    plan = {
        "experiment": config["experiment"]["name"],
        "registry": str(registry),
        "selected_rows": len(frame),
        "sample_method": manifest.get("method"),
        "sample_group_counts": manifest.get("group_counts"),
        "selected_exposure_counts": selected_exposure_counts,
        "sample_unit_id_column": manifest.get("unit_id_column"),
        "sample_rows_per_unit": manifest.get("rows_per_unit"),
        "selected_units": manifest.get("selected_units"),
        "providers": [
            {
                "provider": spec.provider,
                "alias": spec.alias,
                "model_id": spec.model_id,
                "api_key_env": spec.api_key_env_display,
                "api_key_present": any(os.getenv(name) for name in spec.api_key_envs),
                "requests": len(prompts),
                "max_output_tokens_per_request": closed_max_output_tokens(
                    config["prediction"], spec
                ),
                "configured_concurrency": spec.concurrency,
            }
            for spec in specs
        ],
        "total_requests": len(prompts) * len(specs),
        "request_generation_parameters": {
            **openrouter_generation_parameters(config["prediction"]["generation"]),
            "max_tokens": closed_max_output_tokens(config["prediction"]),
        },
        "prompt_characters_per_provider": prompt_chars,
        "prompt_character_stats": {
            "minimum": int(size_series.min()) if len(size_series) else 0,
            "median": int(size_series.median()) if len(size_series) else 0,
            "p95": int(size_series.quantile(0.95)) if len(size_series) else 0,
            "maximum": int(size_series.max()) if len(size_series) else 0,
        },
        "max_prompts": manifest.get("max_prompts"),
        "uncapped": manifest.get("max_prompts") is None,
    }
    print(json.dumps(plan, indent=2))
    return plan


def _run_signature(
    *,
    config: dict[str, Any],
    stage: dict[str, Any],
    sample_manifest: dict[str, Any],
    spec: ProviderSpec,
    max_output_tokens: int,
    prompts: list[dict[str, Any]],
) -> tuple[str, dict[str, Any]]:
    provider_payload = {
        "provider": spec.provider,
        "alias": spec.alias,
        "model_id": spec.model_id,
        "base_url": spec.base_url,
        "endpoint": spec.endpoint,
        "options": spec.options,
    }
    payload = {
        "pipeline_version": __version__,
        "experiment_name": config["experiment"]["name"],
        "stage": "closed_validation_prediction",
        "prediction_stage": stage,
        "sample_signature": sample_manifest["sample_signature"],
        "provider": provider_payload,
        "max_output_tokens": max_output_tokens,
        "prompt_manifest_sha256": sha256_object(prompts),
    }
    return sha256_object(payload), payload


def _write_prompt_manifest(path: Path, prompts: list[dict[str, Any]]) -> None:
    text = "".join(json.dumps(row, ensure_ascii=False) + "\n" for row in prompts)
    atomic_write_text(path, text)


def _build_closed_output(
    *,
    frame: pd.DataFrame,
    id_col: str,
    stage: dict[str, Any],
    spec: ProviderSpec,
    latest: dict[str, dict[str, Any]],
    output_path: Path,
) -> pd.DataFrame:
    carry = list(dict.fromkeys([id_col] + list(stage.get("carry_columns", []))))
    missing = set(carry) - set(frame.columns)
    if missing:
        raise ValueError(f"carry_columns are missing from closed sample: {sorted(missing)}")
    base = frame[carry].copy()
    base[id_col] = base[id_col].astype(str)
    rows: list[dict[str, Any]] = []
    for identifier, record in latest.items():
        row = {
            id_col: identifier,
            "model_alias": spec.alias,
            "model_id": spec.model_id,
            "provider": spec.provider,
            "stage": "prediction",
            "prompt_version": stage.get("prompt_version", "v1"),
            "prompt_hash": record.get("prompt_hash"),
            "raw_output": record.get("raw_output"),
            "parse_status": record.get("parse_status"),
            "parse_error": record.get("parse_error"),
            "request_status": record.get("request_status"),
            "request_error": record.get("request_error"),
            "finish_reason": record.get("finish_reason"),
            "prompt_token_count": record.get("prompt_token_count"),
            "output_token_count": record.get("output_token_count"),
            "reasoning_token_count": record.get("reasoning_token_count"),
            "openrouter_cost": record.get("openrouter_cost"),
            "response_model": record.get("response_model"),
            "api_request_id": record.get("api_request_id"),
            "http_status": record.get("http_status"),
            "attempts": record.get("attempts"),
            "latency_seconds": record.get("latency_seconds"),
            "generated_at_utc": record.get("generated_at_utc"),
        }
        row.update(record.get("parsed", {}))
        rows.append(row)
    results = pd.DataFrame(rows)
    output = (
        base.iloc[0:0].copy()
        if results.empty
        else base.merge(results, on=id_col, how="inner", validate="one_to_one")
    )
    output_path.parent.mkdir(parents=True, exist_ok=True)
    tmp = output_path.with_suffix(".csv.tmp")
    output.to_csv(tmp, index=False)
    tmp.replace(output_path)
    return output


async def _run_provider_async(
    *,
    config: dict[str, Any],
    spec: ProviderSpec,
    overwrite: bool,
    retry_unparsed: bool,
    concurrency_override: int | None,
) -> Path:
    try:
        import httpx
    except ImportError as exc:
        raise RuntimeError(
            "Closed validation requires httpx. Run "
            "`uv sync --extra inference --extra closed` (or add `--inexact` "
            "when preserving a custom vLLM installation)."
        ) from exc

    stage = stage_config(config, "prediction")
    frame, sample_path, id_col, sample_manifest, prompts = render_closed_prompts(config)
    run_dir = provider_dir(config, spec)
    if overwrite and run_dir.exists():
        shutil.rmtree(run_dir)
    run_dir.mkdir(parents=True, exist_ok=True)

    max_output_tokens = closed_max_output_tokens(stage, spec)
    signature, signature_payload = _run_signature(
        config=config,
        stage=stage,
        sample_manifest=sample_manifest,
        spec=spec,
        max_output_tokens=max_output_tokens,
        prompts=prompts,
    )
    manifest_path = run_dir / "run_manifest.json"
    if manifest_path.exists():
        existing = json.loads(manifest_path.read_text(encoding="utf-8"))
        if existing.get("run_signature") != signature:
            raise RuntimeError(
                f"Closed run directory contains a different run: {run_dir}. "
                "Use --overwrite to replace it."
            )
    else:
        atomic_write_json(
            manifest_path,
            {
                "run_signature": signature,
                "created_at_utc": utc_now_iso(),
                "signature_payload": signature_payload,
                "api_key_envs": list(spec.api_key_envs),
                "api_key_value_stored": False,
                "sample_csv": str(sample_path),
            },
        )

    prompt_manifest = run_dir / "prompts.jsonl"
    if not prompt_manifest.exists():
        _write_prompt_manifest(prompt_manifest, prompts)

    raw_path = run_dir / "raw.jsonl"
    latest = read_jsonl_latest(raw_path, key="id")
    completed: set[str] = set()
    for identifier, record in latest.items():
        if record.get("run_signature") != signature:
            raise RuntimeError(f"Raw record signature mismatch for id={identifier}.")
        if record.get("request_status") != "ok":
            continue
        if retry_unparsed and record.get("parse_status") != "ok":
            continue
        completed.add(identifier)
    pending = [prompt for prompt in prompts if prompt["id"] not in completed]

    env_name, api_key = get_api_key(spec)
    concurrency = max(1, int(concurrency_override or spec.concurrency))
    print(f"Provider: {spec.provider}")
    print(f"Model: {spec.model_id}")
    print(f"API key source: {env_name}")
    print(f"Selected prompts: {len(prompts)}")
    print(f"Already completed: {len(completed)}")
    print(f"Pending: {len(pending)}")
    print(f"Concurrency: {concurrency}")

    timeout = httpx.Timeout(connect=30.0, read=3600.0, write=60.0, pool=60.0)
    limits = httpx.Limits(max_connections=concurrency, max_keepalive_connections=concurrency)
    async with httpx.AsyncClient(timeout=timeout, limits=limits) as client:
        for start in range(0, len(pending), concurrency):
            batch = pending[start : start + concurrency]

            async def execute(prompt: dict[str, Any]) -> tuple[dict[str, Any], dict[str, Any]]:
                try:
                    result = await send_one(
                        client,
                        spec,
                        api_key=api_key,
                        messages=prompt["messages"],
                        generation=stage["generation"],
                        max_output_tokens=max_output_tokens,
                    )
                    return prompt, {"request_status": "ok", **result}
                except ProviderRequestError as exc:
                    return prompt, {
                        "request_status": "error",
                        "request_error": str(exc),
                        "request_retryable": exc.retryable,
                        "http_status": exc.status_code,
                        "raw_output": "",
                        "finish_reason": "request_error",
                        "prompt_token_count": None,
                        "output_token_count": None,
                        "reasoning_token_count": None,
                        "openrouter_cost": None,
                        "response_model": None,
                        "openrouter_metadata": None,
                        "api_request_id": None,
                        "attempts": None,
                        "latency_seconds": None,
                    }

            results = await asyncio.gather(*(execute(prompt) for prompt in batch))
            records: list[dict[str, Any]] = []
            fatal_errors: list[str] = []
            for prompt, result in results:
                raw_output = str(result.get("raw_output") or "")
                parsed = parse_output(raw_output, stage["parser"])
                record = {
                    "id": prompt["id"],
                    "stage": "closed_validation_prediction",
                    "provider": spec.provider,
                    "model_alias": spec.alias,
                    "model_id": spec.model_id,
                    "run_signature": signature,
                    "prompt_hash": prompt["prompt_hash"],
                    "raw_output": raw_output,
                    "parsed": output_value_columns(parsed, stage["parser"]),
                    "parse_status": parsed.status,
                    "parse_error": parsed.error,
                    "request_status": result.get("request_status"),
                    "request_error": result.get("request_error"),
                    "finish_reason": result.get("finish_reason"),
                    "prompt_token_count": result.get("prompt_token_count"),
                    "output_token_count": result.get("output_token_count"),
                    "reasoning_token_count": result.get("reasoning_token_count"),
                    "openrouter_cost": result.get("openrouter_cost"),
                    "response_model": result.get("response_model"),
                    "openrouter_metadata": result.get("openrouter_metadata"),
                    "api_request_id": result.get("api_request_id"),
                    "http_status": result.get("http_status"),
                    "attempts": result.get("attempts"),
                    "latency_seconds": result.get("latency_seconds"),
                    "generated_at_utc": utc_now_iso(),
                }
                records.append(record)
                if (
                    result.get("request_status") == "error"
                    and not result.get("request_retryable", False)
                ):
                    fatal_errors.append(str(result.get("request_error")))
            append_jsonl(raw_path, records)
            completed_now = min(start + len(batch), len(pending))
            print(f"Completed {completed_now}/{len(pending)} pending prompts")
            if fatal_errors:
                raise RuntimeError(
                    "Provider returned a permanent API error; stopped after saving diagnostics: "
                    + fatal_errors[0]
                )

    latest = read_jsonl_latest(raw_path, key="id")
    output = _build_closed_output(
        frame=frame,
        id_col=id_col,
        stage=stage,
        spec=spec,
        latest=latest,
        output_path=run_dir / "predictions.csv",
    )
    request_ok = output["request_status"].eq("ok") if len(output) else pd.Series(dtype=bool)
    parsed_ok = output["parse_status"].eq("ok") if len(output) else pd.Series(dtype=bool)
    summary = {
        "provider": spec.provider,
        "model_alias": spec.alias,
        "model_id": spec.model_id,
        "input_rows": int(len(frame)),
        "completed_rows": int(len(output)),
        "request_ok_rows": int(request_ok.sum()) if len(output) else 0,
        "parsed_rows": int(parsed_ok.sum()) if len(output) else 0,
        "request_success_rate": float(request_ok.mean()) if len(output) else 0.0,
        "parse_rate": float(parsed_ok.mean()) if len(output) else 0.0,
        "prompt_tokens": int(pd.to_numeric(output.get("prompt_token_count"), errors="coerce").sum())
        if len(output)
        else 0,
        "output_tokens": int(pd.to_numeric(output.get("output_token_count"), errors="coerce").sum())
        if len(output)
        else 0,
        "reasoning_tokens": int(pd.to_numeric(output.get("reasoning_token_count"), errors="coerce").sum())
        if len(output)
        else 0,
        "openrouter_cost": float(
            pd.to_numeric(output.get("openrouter_cost"), errors="coerce").sum()
        )
        if len(output)
        else 0.0,
        "request_generation_parameters": {
            **openrouter_generation_parameters(stage["generation"]),
            "max_tokens": max_output_tokens,
        },
        "run_signature": signature,
        "updated_at_utc": utc_now_iso(),
    }
    atomic_write_json(run_dir / "summary.json", summary)
    print(json.dumps(summary, indent=2))
    return run_dir


async def _smoke_provider_async(
    *,
    spec: ProviderSpec,
    prompts: list[dict[str, Any]],
    stage: dict[str, Any],
) -> list[dict[str, Any]]:
    try:
        import httpx
    except ImportError as exc:
        raise RuntimeError(
            "Closed validation requires httpx. Run "
            "`uv sync --extra inference --extra closed` (or add `--inexact` "
            "when preserving a custom vLLM installation)."
        ) from exc

    env_name, api_key = get_api_key(spec)
    max_output_tokens = closed_max_output_tokens(stage, spec)
    timeout = httpx.Timeout(connect=30.0, read=3600.0, write=60.0, pool=60.0)
    records: list[dict[str, Any]] = []
    async with httpx.AsyncClient(timeout=timeout) as client:
        for prompt in prompts:
            try:
                result = await send_one(
                    client,
                    spec,
                    api_key=api_key,
                    messages=prompt["messages"],
                    generation=stage["generation"],
                    max_output_tokens=max_output_tokens,
                    max_attempts=2,
                )
                raw_output = str(result.get("raw_output") or "")
                parsed = parse_output(raw_output, stage["parser"])
                records.append(
                    {
                        "provider": spec.provider,
                        "model_alias": spec.alias,
                        "model_id": spec.model_id,
                        "api_key_env": env_name,
                        "id": prompt["id"],
                        "prompt_hash": prompt["prompt_hash"],
                        "max_output_tokens": max_output_tokens,
                        "request_status": "ok",
                        "http_status": result.get("http_status"),
                        "raw_output": raw_output,
                        "parse_status": parsed.status,
                        "parse_error": parsed.error,
                        "parsed": output_value_columns(parsed, stage["parser"]),
                        "finish_reason": result.get("finish_reason"),
                        "prompt_token_count": result.get("prompt_token_count"),
                        "output_token_count": result.get("output_token_count"),
                        "reasoning_token_count": result.get("reasoning_token_count"),
                        "openrouter_cost": result.get("openrouter_cost"),
                        "response_model": result.get("response_model"),
                        "openrouter_metadata": result.get("openrouter_metadata"),
                        "latency_seconds": result.get("latency_seconds"),
                    }
                )
            except ProviderRequestError as exc:
                records.append(
                    {
                        "provider": spec.provider,
                        "model_alias": spec.alias,
                        "model_id": spec.model_id,
                        "api_key_env": env_name,
                        "id": prompt["id"],
                        "prompt_hash": prompt["prompt_hash"],
                        "max_output_tokens": max_output_tokens,
                        "request_status": "error",
                        "http_status": exc.status_code,
                        "request_error": str(exc),
                        "raw_output": "",
                        "parse_status": "error",
                        "parse_error": "request_error",
                    }
                )
    return records


def smoke_closed_providers(
    config: dict[str, Any],
    *,
    registry_path: Path | None,
    providers: list[str] | None,
    rows: int,
    confirm_spend: bool,
    skip_missing_keys: bool,
) -> Path:
    if not confirm_spend:
        raise RuntimeError(
            "Closed API smoke tests spend credits. Rerun with --confirm-spend."
        )
    if rows not in {1, 2}:
        raise ValueError("Closed smoke tests allow exactly 1 or 2 rows.")

    stage = stage_config(config, "prediction")
    frame, _, id_col = load_dataset(config)
    selected = _select_by_hash(
        frame,
        id_col=id_col,
        n=min(rows, len(frame)),
        seed=DEFAULT_CLOSED_SEED,
        group="smoke",
    )
    if selected.empty:
        raise ValueError("Closed smoke test dataset is empty.")
    prompts = render_all_prompts(
        selected,
        config=config,
        stage=stage,
        id_col=id_col,
    )
    _, specs = resolve_provider_specs(
        config,
        registry_path=registry_path,
        providers=providers,
    )

    records: list[dict[str, Any]] = []
    for spec in specs:
        if skip_missing_keys and not any(os.getenv(name) for name in spec.api_key_envs):
            records.append(
                {
                    "provider": spec.provider,
                    "model_alias": spec.alias,
                    "model_id": spec.model_id,
                    "request_status": "skipped_missing_key",
                }
            )
            continue
        records.extend(
            asyncio.run(
                _smoke_provider_async(
                    spec=spec,
                    prompts=prompts,
                    stage=stage,
                )
            )
        )

    created_at = utc_now_iso()
    stamp = created_at.replace("-", "").replace(":", "").replace("+", "_")
    output_path = closed_root(config) / "smoke" / f"smoke_{stamp}.json"
    payload = {
        "experiment_name": config["experiment"]["name"],
        "created_at_utc": created_at,
        "rows_per_provider": len(prompts),
        "production_outputs_touched": False,
        "request_generation_parameters": {
            **openrouter_generation_parameters(stage["generation"]),
            "max_tokens": closed_max_output_tokens(stage),
        },
        "records": records,
    }
    atomic_write_json(output_path, payload)
    print(json.dumps(payload, indent=2))

    failures = [
        record
        for record in records
        if record.get("request_status") == "error"
        or (
            record.get("request_status") == "ok"
            and record.get("parse_status") != "ok"
        )
    ]
    if failures:
        raise RuntimeError(
            f"Closed smoke test failed for {len(failures)} request(s). "
            f"Inspect {output_path}."
        )
    return output_path


def run_closed_providers(
    config: dict[str, Any],
    *,
    registry_path: Path | None,
    providers: list[str] | None,
    confirm_spend: bool,
    overwrite: bool,
    retry_unparsed: bool,
    concurrency: int | None,
    skip_missing_keys: bool,
) -> list[Path]:
    if not confirm_spend:
        raise RuntimeError(
            "Closed API calls spend credits. Review `llm-pipeline closed plan`, "
            "then rerun with --confirm-spend."
        )
    _, specs = resolve_provider_specs(
        config,
        registry_path=registry_path,
        providers=providers,
    )
    outputs: list[Path] = []
    for spec in specs:
        if skip_missing_keys and not any(os.getenv(name) for name in spec.api_key_envs):
            print(f"Skipping {spec.provider}: missing {spec.api_key_env_display}")
            continue
        outputs.append(
            asyncio.run(
                _run_provider_async(
                    config=config,
                    spec=spec,
                    overwrite=overwrite,
                    retry_unparsed=retry_unparsed,
                    concurrency_override=concurrency,
                )
            )
        )
    return outputs


def rebuild_closed_provider(
    config: dict[str, Any],
    *,
    registry_path: Path | None,
    provider: str,
) -> Path:
    _, specs = resolve_provider_specs(
        config,
        registry_path=registry_path,
        providers=[provider],
    )
    spec = specs[0]
    stage = stage_config(config, "prediction")
    frame, _, id_col, _ = load_closed_sample(config)
    run_dir = provider_dir(config, spec)
    latest = read_jsonl_latest(run_dir / "raw.jsonl", key="id")
    _build_closed_output(
        frame=frame,
        id_col=id_col,
        stage=stage,
        spec=spec,
        latest=latest,
        output_path=run_dir / "predictions.csv",
    )
    return run_dir


def closed_status(
    config: dict[str, Any],
    *,
    registry_path: Path | None,
    providers: list[str] | None,
) -> pd.DataFrame:
    _, specs = resolve_provider_specs(
        config,
        registry_path=registry_path,
        providers=providers,
    )
    rows: list[dict[str, Any]] = []
    expected = None
    try:
        _, _, _, manifest = load_closed_sample(config)
        expected = int(manifest["selected_rows"])
    except FileNotFoundError:
        pass
    for spec in specs:
        run_dir = provider_dir(config, spec)
        summary_path = run_dir / "summary.json"
        if summary_path.exists():
            summary = json.loads(summary_path.read_text(encoding="utf-8"))
            rows.append(
                {
                    "provider": spec.provider,
                    "model_id": summary.get("model_id"),
                    "status": "complete"
                    if expected is not None and summary.get("request_ok_rows") == expected
                    else "partial",
                    "request_ok": summary.get("request_ok_rows"),
                    "expected": expected,
                    "parse_rate": summary.get("parse_rate"),
                    "prompt_tokens": summary.get("prompt_tokens"),
                    "output_tokens": summary.get("output_tokens"),
                    "reasoning_tokens": summary.get("reasoning_tokens"),
                    "openrouter_cost": summary.get("openrouter_cost"),
                    "run_dir": str(run_dir),
                }
            )
        else:
            rows.append(
                {
                    "provider": spec.provider,
                    "model_id": spec.model_id,
                    "status": "not_started",
                    "request_ok": 0,
                    "expected": expected,
                    "parse_rate": None,
                    "prompt_tokens": None,
                    "output_tokens": None,
                    "reasoning_tokens": None,
                    "openrouter_cost": None,
                    "run_dir": str(run_dir),
                }
            )
    return pd.DataFrame(rows)


def analyze_closed_predictions(
    config: dict[str, Any],
    *,
    registry_path: Path | None,
    providers: list[str] | None,
    include_open: bool,
    output_dir_override: Path | None,
) -> Path:
    _, specs = resolve_provider_specs(
        config,
        registry_path=registry_path,
        providers=providers,
    )
    sample_frame, sample_path, id_col, _ = load_closed_sample(config)
    derived = copy.deepcopy(config)
    derived["_input_csv"] = str(sample_path)
    closed_aliases = [spec.alias for spec in specs]
    for spec in specs:
        derived["_models"][spec.alias] = {
            "model_id": spec.model_id,
            "provider": spec.provider,
        }

    open_aliases = list(derived["prediction"]["models"]) if include_open else []
    aliases = open_aliases + closed_aliases
    derived["prediction"]["models"] = aliases
    derived["analysis"]["models"] = aliases
    files = dict(derived["analysis"].get("prediction_files", {}))
    prediction_layouts: dict[str, str] = {}

    if include_open:
        sample_ids = set(sample_frame[id_col].astype(str))
        filtered_root = closed_root(config) / "open_predictions_on_closed_sample"
        configured_files = config["analysis"].get("prediction_files", {})
        for alias in open_aliases:
            custom = configured_files.get(alias) if isinstance(configured_files, dict) else None
            source = (
                resolve_path(Path(config["_config_dir"]), custom)
                if custom
                else prediction_path_for_model(config, config["analysis"], alias)
            )
            if not source.exists():
                raise FileNotFoundError(f"Open prediction file missing: {source}")
            frame = pd.read_csv(source, dtype={id_col: "string"}, low_memory=False)
            if id_col not in frame.columns or frame[id_col].duplicated().any():
                raise ValueError(f"Invalid open prediction file for {alias}: {source}")
            filtered = frame[frame[id_col].astype(str).isin(sample_ids)].copy()
            missing = sample_ids - set(filtered[id_col].astype(str))
            if missing:
                raise ValueError(
                    f"Open prediction file for {alias} is missing {len(missing)} "
                    "closed-sample IDs."
                )
            filtered_path = filtered_root / slugify(alias) / "predictions.csv"
            filtered_path.parent.mkdir(parents=True, exist_ok=True)
            temporary = filtered_path.with_suffix(".csv.tmp")
            filtered.to_csv(temporary, index=False)
            temporary.replace(filtered_path)
            files[alias] = str(filtered_path)
            prediction_layouts[alias] = (
                "filtered_from_explicit"
                if custom
                else "filtered_from_canonical"
            )

    for spec in specs:
        path, layout = resolve_provider_prediction_path(config, spec)
        files[spec.alias] = str(path)
        prediction_layouts[spec.alias] = layout
    derived["analysis"]["prediction_files"] = files
    derived["analysis"]["prediction_layouts"] = prediction_layouts

    if output_dir_override is None:
        output_dir_override = default_closed_analysis_output_dir(
            derived,
            include_open=include_open,
        )
    return run_analysis(
        derived,
        output_dir_override=output_dir_override,
        selected_models=aliases,
    )


==> anc/code/src/generic_llm_pipeline/cohort.py <==
"""Load and enforce configured frozen cohorts before inference or analysis."""

from __future__ import annotations

from pathlib import Path
from typing import Any

import pandas as pd

from .config import resolve_path
from .exposure import EXPOSURE_GROUP_COL, resolve_exposure
from .utils import sha256_file


def apply_configured_cohort(
    config: dict[str, Any],
    dataset: pd.DataFrame,
    *,
    id_col: str,
) -> tuple[pd.DataFrame, dict[str, Any] | None]:
    cohort = config.get("cohort")
    if not isinstance(cohort, dict) or not cohort.get("enabled", True):
        return dataset, None

    path = resolve_path(Path(config["_config_dir"]), cohort["ids_csv"])
    if not path.exists():
        raise FileNotFoundError(
            f"Configured cohort file is missing: {path}. Generate the open-model "
            "analysis cohort before running inference or analysis."
        )
    expected_hash = cohort.get("ids_sha256")
    observed_hash = sha256_file(path)
    if expected_hash and observed_hash != str(expected_hash):
        raise RuntimeError(
            f"Configured cohort hash mismatch for {path}. Expected "
            f"{expected_hash}, found {observed_hash}."
        )

    cohort_id_col = str(cohort.get("id_column", id_col))
    ids = pd.read_csv(path, dtype={cohort_id_col: "string"}, low_memory=False)
    if cohort_id_col not in ids.columns:
        raise ValueError(
            f"Configured cohort {path} is missing ID column {cohort_id_col!r}."
        )
    if ids[cohort_id_col].isna().any() or ids[cohort_id_col].duplicated().any():
        raise ValueError("Configured cohort IDs must be complete and unique.")
    ids[cohort_id_col] = ids[cohort_id_col].astype(str)
    if cohort_id_col != id_col:
        ids = ids.rename(columns={cohort_id_col: id_col})

    expected_rows = cohort.get("expected_rows")
    if expected_rows is not None and len(ids) != int(expected_rows):
        raise RuntimeError(
            f"Configured cohort contains {len(ids)} IDs; expected {int(expected_rows)}."
        )

    group_col = str(cohort.get("group_column", EXPOSURE_GROUP_COL))
    expected_groups = cohort.get("expected_group_counts") or {}
    cohort_group_counts: dict[str, int] | None = None
    if expected_groups:
        if group_col not in ids.columns:
            raise ValueError(
                f"Configured cohort is missing group column {group_col!r}."
            )
        counts = ids[group_col].astype(str).value_counts()
        cohort_group_counts = {
            "AI": int(counts.get("AI", 0)),
            "non_AI": int(counts.get("non_AI", 0)),
        }
        normalized_expected = {
            str(key): int(value) for key, value in expected_groups.items()
        }
        if cohort_group_counts != normalized_expected:
            raise RuntimeError(
                f"Configured cohort group counts are {cohort_group_counts}; "
                f"expected {normalized_expected}."
            )

    block_col = cohort.get("block_column")
    expected_blocks = cohort.get("expected_mixed_blocks")
    mixed_blocks: int | None = None
    if expected_blocks is not None:
        if not block_col or str(block_col) not in ids.columns:
            raise ValueError("Configured cohort block column is missing.")
        mixed_blocks = int(ids[str(block_col)].nunique())
        if mixed_blocks != int(expected_blocks):
            raise RuntimeError(
                f"Configured cohort has {mixed_blocks} blocks; expected "
                f"{int(expected_blocks)}."
            )

    dataset = dataset.copy()
    dataset[id_col] = dataset[id_col].astype(str)
    dataset_ids = set(dataset[id_col])
    requested_ids = set(ids[id_col])
    missing_ids = requested_ids - dataset_ids
    if missing_ids:
        examples = sorted(missing_ids)[:10]
        raise RuntimeError(
            f"Configured cohort contains {len(missing_ids)} IDs absent from the "
            f"dataset, e.g. {examples}."
        )

    order = ids[[id_col]].assign(_cohort_order=range(len(ids)))
    selected = order.merge(dataset, on=id_col, how="left", validate="one_to_one")
    selected = selected.sort_values("_cohort_order").drop(columns="_cohort_order")

    source_group_counts: dict[str, int] | None = None
    if expected_groups and isinstance(config.get("exposure"), dict):
        exposure, _ = resolve_exposure(config, selected, id_col=id_col)
        counts = exposure[EXPOSURE_GROUP_COL].value_counts()
        source_group_counts = {
            "AI": int(counts.get("AI", 0)),
            "non_AI": int(counts.get("non_AI", 0)),
        }
        if source_group_counts != cohort_group_counts:
            raise RuntimeError(
                "Configured cohort exposure labels disagree with the source dataset: "
                f"cohort={cohort_group_counts}, source={source_group_counts}."
            )

    metadata = {
        "ids_csv": str(path),
        "ids_sha256": observed_hash,
        "selected_rows": int(len(selected)),
        "group_counts": source_group_counts or cohort_group_counts,
        "mixed_blocks": mixed_blocks,
    }
    return selected.reset_index(drop=True), metadata



==> anc/code/src/generic_llm_pipeline/config.py <==
"""Load, merge, resolve, and validate experiment configuration files."""

from __future__ import annotations

from copy import deepcopy
from pathlib import Path
from typing import Any

import yaml


def load_yaml(path: Path) -> dict[str, Any]:
    with path.open("r", encoding="utf-8") as handle:
        value = yaml.safe_load(handle)
    if not isinstance(value, dict):
        raise ValueError(f"{path} must contain a YAML mapping.")
    return value


def deep_merge(
    base: dict[str, Any],
    override: dict[str, Any],
) -> dict[str, Any]:
    out = deepcopy(base)
    for key, value in override.items():
        if (
            key in out
            and isinstance(out[key], dict)
            and isinstance(value, dict)
        ):
            out[key] = deep_merge(out[key], value)
        else:
            out[key] = deepcopy(value)
    return out


def resolve_path(base_dir: Path, value: str | Path) -> Path:
    path = Path(value).expanduser()
    return path if path.is_absolute() else (base_dir / path).resolve()


def load_config(config_path: Path) -> dict[str, Any]:
    config_path = config_path.expanduser().resolve()
    config = load_yaml(config_path)
    config["_config_path"] = str(config_path)
    config["_config_dir"] = str(config_path.parent)

    required_top = {"experiment", "dataset", "model_registry"}
    missing = required_top - set(config)
    if missing:
        raise ValueError(
            f"Experiment config is missing top-level keys: {sorted(missing)}"
        )

    experiment = config["experiment"]
    if not isinstance(experiment, dict) or not experiment.get("name"):
        raise ValueError("experiment.name is required.")

    dataset = config["dataset"]
    if not isinstance(dataset, dict):
        raise ValueError("dataset must be a mapping.")
    for key in ("input_csv", "id_col"):
        if not dataset.get(key):
            raise ValueError(f"dataset.{key} is required.")

    registry_path = resolve_path(
        config_path.parent,
        config["model_registry"],
    )
    registry = load_yaml(registry_path)
    if "models" not in registry or not isinstance(registry["models"], dict):
        raise ValueError("Model registry must contain a models mapping.")

    config["_model_registry_path"] = str(registry_path)
    config["_models"] = registry["models"]

    output_root = config.get("output_root", "outputs/llm_pipeline")
    config["_output_root"] = str(
        resolve_path(config_path.parent, output_root)
    )
    config["_input_csv"] = str(
        resolve_path(config_path.parent, dataset["input_csv"])
    )

    validate_config(config)
    return config


def validate_config(config: dict[str, Any]) -> None:
    models = config["_models"]

    cohort = config.get("cohort")
    if cohort and cohort.get("enabled", True):
        validate_cohort(cohort)

    classification = config.get("classification")
    if classification and classification.get("enabled", True):
        alias = classification.get("model")
        if not alias:
            raise ValueError("classification.model is required.")
        if alias not in models:
            raise ValueError(
                f"Unknown classification model alias {alias!r}."
            )
        validate_stage(classification, "classification")

    prediction = config.get("prediction")
    if prediction and prediction.get("enabled", True):
        aliases = prediction.get("models")
        if not isinstance(aliases, list) or not aliases:
            raise ValueError("prediction.models must be a non-empty list.")
        unknown = sorted(set(aliases) - set(models))
        if unknown:
            raise ValueError(f"Unknown prediction model aliases: {unknown}")
        validate_stage(prediction, "prediction")

    analysis = config.get("analysis")
    if analysis and analysis.get("enabled", True):
        validate_analysis(analysis)
        if analysis.get("comparison", "exposure_groups") == "exposure_groups":
            validate_exposure(config.get("exposure"))

    validate_closed_validation(config.get("closed_validation"))


def validate_cohort(value: Any) -> None:
    if not isinstance(value, dict):
        raise ValueError("cohort must be a mapping.")
    if not value.get("ids_csv"):
        raise ValueError("cohort.ids_csv is required.")
    if value.get("expected_rows") is not None and int(value["expected_rows"]) < 1:
        raise ValueError("cohort.expected_rows must be positive.")
    expected_groups = value.get("expected_group_counts")
    if expected_groups is not None:
        if not isinstance(expected_groups, dict) or set(expected_groups) != {
            "AI",
            "non_AI",
        }:
            raise ValueError(
                "cohort.expected_group_counts must contain AI and non_AI."
            )
        if any(int(count) < 1 for count in expected_groups.values()):
            raise ValueError("cohort.expected_group_counts must be positive.")


def validate_stage(stage: dict[str, Any], name: str) -> None:
    messages = stage.get("messages")
    if not isinstance(messages, list) or not messages:
        raise ValueError(f"{name}.messages must be a non-empty list.")

    for index, message in enumerate(messages):
        if not isinstance(message, dict):
            raise ValueError(f"{name}.messages[{index}] must be a mapping.")
        if message.get("role") not in {"system", "user", "assistant"}:
            raise ValueError(
                f"{name}.messages[{index}].role must be system/user/assistant."
            )
        if "content" not in message and "content_file" not in message:
            raise ValueError(
                f"{name}.messages[{index}] needs content or content_file."
            )

    parser = stage.get("parser")
    if not isinstance(parser, dict) or not parser.get("type"):
        raise ValueError(f"{name}.parser.type is required.")

    generation = stage.get("generation")
    if not isinstance(generation, dict):
        raise ValueError(f"{name}.generation must be a mapping.")


def stage_config(config: dict[str, Any], stage_name: str) -> dict[str, Any]:
    stage = config.get(stage_name)
    if not stage or not stage.get("enabled", True):
        raise ValueError(f"Stage {stage_name!r} is not enabled.")
    return stage


def stage_models(config: dict[str, Any], stage_name: str) -> list[str]:
    stage = stage_config(config, stage_name)
    if stage_name == "classification":
        return [stage["model"]]
    if stage_name == "prediction":
        return list(stage["models"])
    raise ValueError(f"Unknown stage: {stage_name}")



def validate_closed_validation(value: Any) -> None:
    if value is None:
        return
    if not isinstance(value, dict):
        raise ValueError("closed_validation must be a mapping.")

    if "max_prompts" in value:
        raise ValueError(
            "closed_validation.max_prompts is not supported. Closed preparation "
            "is uncapped by default; pass --max-prompts explicitly when a cap is "
            "required."
        )
    sampling = value.get("sampling", {})
    if not isinstance(sampling, dict):
        raise ValueError("closed_validation.sampling must be a mapping.")
    mode = str(sampling.get("mode", "cap"))
    if mode not in {
        "cap",
        "exposure_balanced",
        "complete_units",
    }:
        raise ValueError(
            "closed_validation.sampling.mode must be cap, exposure_balanced, "
            "or complete_units."
        )
    per_group = int(sampling.get("per_group", 1000))
    if mode == "exposure_balanced" and per_group < 1:
        raise ValueError("closed_validation.sampling.per_group must be positive.")
    if mode == "complete_units":
        unit_id_column = sampling.get("unit_id_column")
        if not isinstance(unit_id_column, str) or not unit_id_column.strip():
            raise ValueError(
                "closed_validation complete_units sampling requires "
                "sampling.unit_id_column."
            )
        rows_per_unit = int(sampling.get("rows_per_unit", 0))
        if rows_per_unit < 1:
            raise ValueError(
                "closed_validation complete_units sampling requires a positive "
                "sampling.rows_per_unit."
            )
        member_column = sampling.get("member_column")
        required_members = sampling.get("required_member_values")
        if (member_column is None) != (required_members is None):
            raise ValueError(
                "closed_validation complete_units sampling requires member_column "
                "and required_member_values together."
            )
        if member_column is not None:
            if not isinstance(member_column, str) or not member_column.strip():
                raise ValueError(
                    "closed_validation.sampling.member_column must be non-empty."
                )
            if not isinstance(required_members, list) or len(required_members) != rows_per_unit:
                raise ValueError(
                    "closed_validation.sampling.required_member_values must contain "
                    "one value per unit row."
                )

def validate_exposure(exposure: Any) -> None:
    if not isinstance(exposure, dict):
        raise ValueError("An exposure mapping is required when analysis is enabled.")
    source = exposure.get("source")
    allowed = {"llm_classification", "external_score", "deterministic_label"}
    if source not in allowed:
        raise ValueError(f"exposure.source must be one of {sorted(allowed)}")

    if source == "deterministic_label":
        if not exposure.get("label_column"):
            raise ValueError("exposure.label_column is required.")
        for key in ("ai_values", "non_ai_values"):
            values = exposure.get(key)
            if not isinstance(values, list) or not values:
                raise ValueError(f"exposure.{key} must be a non-empty list.")
    else:
        for key in ("ai_threshold", "non_ai_threshold"):
            if exposure.get(key) is None:
                raise ValueError(f"exposure.{key} is required.")
        if float(exposure["non_ai_threshold"]) >= float(exposure["ai_threshold"]):
            raise ValueError("exposure.non_ai_threshold must be below ai_threshold.")
        if source == "external_score" and not exposure.get("score_column"):
            raise ValueError("exposure.score_column is required for external_score.")


def validate_analysis(analysis: dict[str, Any]) -> None:
    if not analysis.get("actual_column"):
        raise ValueError("analysis.actual_column is required.")
    comparison = analysis.get("comparison", "exposure_groups")
    if comparison not in {"exposure_groups", "one_sample"}:
        raise ValueError(
            "analysis.comparison must be exposure_groups or one_sample."
        )
    allowed_metrics = {
        "signed_error",
        "signed_percentage",
        "signed_percentage_of_scale",
        "signed_log_ratio",
        "signed_log1p",
        "probability_error",
        "absolute_error",
    }
    metric = analysis.get("error_metric", "signed_error")
    if metric not in allowed_metrics:
        raise ValueError(
            f"analysis.error_metric must be one of {sorted(allowed_metrics)}"
        )
    if metric == "signed_percentage_of_scale" and not analysis.get("scale_column"):
        raise ValueError(
            "analysis.scale_column is required for signed_percentage_of_scale."
        )
    balanced = analysis.get("balanced_sampling")
    if balanced and balanced.get("enabled", False):
        if comparison == "one_sample":
            raise ValueError(
                "analysis.balanced_sampling is not available for one_sample analysis."
            )
        blocks = balanced.get("block_columns")
        if not isinstance(blocks, list) or not blocks:
            raise ValueError(
                "analysis.balanced_sampling.block_columns must be a non-empty list."
            )
        cap = int(balanced.get("max_per_group_per_block", 10))
        if cap < 1:
            raise ValueError(
                "analysis.balanced_sampling.max_per_group_per_block must be positive."
            )



==> anc/code/src/generic_llm_pipeline/engine.py <==
"""Configure and invoke the offline vLLM chat inference engine."""

from __future__ import annotations

import gc
from typing import Any, Sequence

from packaging.version import Version


def import_vllm() -> tuple[Any, Any, str]:
    try:
        import vllm
        from vllm import LLM, SamplingParams
    except ImportError as exc:
        raise RuntimeError(
            "vLLM is not installed. Install the inference extra or use the "
            "cluster environment that already provides vLLM."
        ) from exc
    return LLM, SamplingParams, str(vllm.__version__)


def merged_llm_kwargs(
    model: dict[str, Any],
    runtime: dict[str, Any],
) -> dict[str, Any]:
    kwargs = dict(model.get("llm_kwargs", {}))
    override_map = {
        "tensor_parallel_size": "tensor_parallel_size",
        "dtype": "dtype",
        "max_model_len": "max_model_len",
        "gpu_memory_utilization": "gpu_memory_utilization",
        "enforce_eager": "enforce_eager",
    }
    for runtime_key, llm_key in override_map.items():
        value = runtime.get(runtime_key)
        if value is not None:
            kwargs[llm_key] = value

    kwargs.setdefault("tensor_parallel_size", model.get("tensor_parallel_size", 1))
    kwargs.setdefault("dtype", "auto")
    kwargs.setdefault("trust_remote_code", bool(model.get("trust_remote_code", False)))
    kwargs["model"] = model["model_id"]
    return kwargs


def make_sampling_params(
    SamplingParams: Any,
    generation: dict[str, Any],
) -> Any:
    supported = {
        "temperature",
        "top_p",
        "top_k",
        "min_p",
        "max_tokens",
        "min_tokens",
        "seed",
        "stop",
        "stop_token_ids",
        "presence_penalty",
        "frequency_penalty",
        "repetition_penalty",
        "skip_special_tokens",
        "spaces_between_special_tokens",
    }
    kwargs = {
        key: value
        for key, value in generation.items()
        if key in supported and value is not None
    }
    return SamplingParams(**kwargs)


class OfflineChatEngine:
    def __init__(
        self,
        model: dict[str, Any],
        *,
        runtime: dict[str, Any],
    ) -> None:
        LLM, SamplingParams, version = import_vllm()
        self.vllm_version = version

        minimum = model.get("minimum_vllm_version")
        if minimum and Version(version) < Version(str(minimum)):
            raise RuntimeError(
                f"{model['model_id']} requires vLLM >= {minimum}; "
                f"found {version}."
            )

        self.model = model
        self.llm = LLM(**merged_llm_kwargs(model, runtime))
        self.SamplingParams = SamplingParams

    def generate(
        self,
        conversations: Sequence[list[dict[str, str]]],
        *,
        generation: dict[str, Any],
        use_tqdm: bool = True,
    ) -> list[dict[str, Any]]:
        params = make_sampling_params(self.SamplingParams, generation)
        outputs = self.llm.chat(
            messages=list(conversations),
            sampling_params=params,
            use_tqdm=use_tqdm,
            chat_template_content_format=self.model.get(
                "chat_template_content_format",
                "auto",
            ),
            add_generation_prompt=bool(
                self.model.get("add_generation_prompt", True)
            ),
            chat_template_kwargs=dict(
                self.model.get("chat_template_kwargs", {})
            ),
            tokenization_kwargs=dict(
                self.model.get("tokenization_kwargs", {})
            ) or None,
        )

        rows: list[dict[str, Any]] = []
        for output in outputs:
            if not output.outputs:
                rows.append(
                    {
                        "raw_output": "",
                        "finish_reason": "no_output",
                        "prompt_token_count": len(
                            getattr(output, "prompt_token_ids", []) or []
                        ),
                        "output_token_count": 0,
                    }
                )
                continue

            completion = output.outputs[0]
            rows.append(
                {
                    "raw_output": completion.text,
                    "finish_reason": getattr(
                        completion,
                        "finish_reason",
                        None,
                    ),
                    "prompt_token_count": len(
                        getattr(output, "prompt_token_ids", []) or []
                    ),
                    "output_token_count": len(
                        getattr(completion, "token_ids", []) or []
                    ),
                }
            )
        return rows

    def close(self) -> None:
        self.llm = None
        gc.collect()
        try:
            import torch

            if torch.cuda.is_available():
                torch.cuda.empty_cache()
        except ImportError:
            pass



==> anc/code/src/generic_llm_pipeline/exposure.py <==
"""Resolve deterministic or externally scored AI-exposure groups."""

from __future__ import annotations

from pathlib import Path
from typing import Any

import pandas as pd

from .config import resolve_path
from .utils import slugify


EXPOSURE_GROUP_COL = "_exposure_group"
EXPOSURE_SCORE_COL = "_exposure_score"


def _canonical_label(value: Any) -> str | None:
    if value is None or pd.isna(value):
        return None
    if isinstance(value, bool):
        return str(value).casefold()
    if isinstance(value, (int, float)):
        number = float(value)
        if number.is_integer():
            return str(int(number))
    return str(value).strip().casefold()


def _as_membership_set(values: Any, *, key: str) -> set[str]:
    if not isinstance(values, list) or not values:
        raise ValueError(f"exposure.{key} must be a non-empty list.")
    return {
        canonical
        for value in values
        if (canonical := _canonical_label(value)) is not None
    }


def _load_source_frame(
    config: dict[str, Any],
    exposure: dict[str, Any],
    *,
    id_col: str,
) -> tuple[pd.DataFrame, Path | None]:
    source = str(exposure["source"])
    input_csv = exposure.get("input_csv")

    if input_csv:
        path = resolve_path(Path(config["_config_dir"]), input_csv)
    elif source == "llm_classification":
        classification = config.get("classification") or {}
        model_alias = exposure.get("model") or classification.get("model")
        if not model_alias:
            raise ValueError(
                "exposure.model is required when no classification model "
                "can be inferred."
            )
        experiment = slugify(config["experiment"]["name"])
        path = (
            Path(config["_output_root"])
            / experiment
            / "classification"
            / slugify(str(model_alias))
            / "classification.csv"
        )
    else:
        return pd.DataFrame(), None

    if not path.exists():
        raise FileNotFoundError(
            f"Exposure input does not exist: {path}. "
            "Run the classification stage first or provide exposure.input_csv."
        )

    source_id_col = str(exposure.get("id_col", id_col))
    frame = pd.read_csv(
        path,
        dtype={source_id_col: "string"},
        low_memory=False,
    )
    if source_id_col not in frame.columns:
        raise ValueError(
            f"Exposure input {path} is missing id column {source_id_col!r}."
        )
    if frame[source_id_col].isna().any():
        raise ValueError(f"Exposure input {path} contains missing IDs.")
    if frame[source_id_col].duplicated().any():
        raise ValueError(f"Exposure input {path} contains duplicate IDs.")
    if source_id_col != id_col:
        frame = frame.rename(columns={source_id_col: id_col})
    frame[id_col] = frame[id_col].astype(str)
    return frame, path


def resolve_exposure(
    config: dict[str, Any],
    dataset: pd.DataFrame,
    *,
    id_col: str,
) -> tuple[pd.DataFrame, dict[str, Any]]:
    """Resolve AI exposure into canonical score and group columns.

    Returned groups are one of: AI, non_AI, middle, unclassified.
    """

    exposure = config.get("exposure")
    if not isinstance(exposure, dict):
        raise ValueError("An exposure mapping is required for analysis.")

    source = str(exposure.get("source", "")).strip()
    base = dataset[[id_col]].copy()
    base[id_col] = base[id_col].astype(str)

    metadata: dict[str, Any] = {
        "source": source,
        "input_csv": None,
    }

    if source == "deterministic_label":
        label_col = str(exposure["label_column"])
        if label_col not in dataset.columns:
            raise ValueError(
                f"Dataset is missing deterministic exposure column {label_col!r}."
            )
        ai_values = _as_membership_set(exposure["ai_values"], key="ai_values")
        non_ai_values = _as_membership_set(
            exposure["non_ai_values"], key="non_ai_values"
        )
        overlap = ai_values & non_ai_values
        if overlap:
            raise ValueError(
                f"exposure.ai_values and non_ai_values overlap: {sorted(overlap)}"
            )

        raw = dataset[label_col]
        normalized = raw.map(_canonical_label).astype("string")
        group = pd.Series("middle", index=dataset.index, dtype="string")
        group.loc[raw.isna()] = "unclassified"
        group.loc[normalized.isin(ai_values)] = "AI"
        group.loc[normalized.isin(non_ai_values)] = "non_AI"

        score = pd.Series(pd.NA, index=dataset.index, dtype="Float64")
        score.loc[group.eq("AI")] = 1.0
        score.loc[group.eq("non_AI")] = 0.0

        base[EXPOSURE_SCORE_COL] = score
        base[EXPOSURE_GROUP_COL] = group
        metadata["label_column"] = label_col

    elif source in {"external_score", "llm_classification"}:
        source_frame, source_path = _load_source_frame(
            config,
            exposure,
            id_col=id_col,
        )
        metadata["input_csv"] = str(source_path) if source_path else None

        if source == "external_score" and source_path is None:
            source_frame = dataset.copy()
            source_frame[id_col] = source_frame[id_col].astype(str)

        score_col = exposure.get("score_column")
        if not score_col and source == "llm_classification":
            parser = (config.get("classification") or {}).get("parser", {})
            score_col = parser.get("normalized_col") or parser.get("value_col")
        if not score_col:
            raise ValueError("exposure.score_column is required.")
        score_col = str(score_col)
        if score_col not in source_frame.columns:
            raise ValueError(
                f"Exposure input is missing score column {score_col!r}."
            )

        parse_status_col = exposure.get("parse_status_column", "parse_status")
        require_parse_ok = bool(exposure.get("require_parse_ok", True))
        usable = source_frame[[id_col, score_col]].copy()
        if require_parse_ok and parse_status_col in source_frame.columns:
            usable["_parse_ok"] = source_frame[parse_status_col].eq("ok")
        else:
            usable["_parse_ok"] = True

        usable[EXPOSURE_SCORE_COL] = pd.to_numeric(
            usable[score_col], errors="coerce"
        )
        base = base.merge(
            usable[[id_col, EXPOSURE_SCORE_COL, "_parse_ok"]],
            on=id_col,
            how="left",
            validate="one_to_one",
        )

        ai_threshold = float(exposure["ai_threshold"])
        non_ai_threshold = float(exposure["non_ai_threshold"])
        if non_ai_threshold >= ai_threshold:
            raise ValueError(
                "exposure.non_ai_threshold must be below ai_threshold."
            )

        score = base[EXPOSURE_SCORE_COL]
        valid = score.notna() & base["_parse_ok"].fillna(False)
        group = pd.Series("unclassified", index=base.index, dtype="string")
        group.loc[valid] = "middle"
        group.loc[valid & score.ge(ai_threshold)] = "AI"
        group.loc[valid & score.le(non_ai_threshold)] = "non_AI"
        base[EXPOSURE_GROUP_COL] = group
        base = base.drop(columns=["_parse_ok"])

        metadata.update(
            {
                "score_column": score_col,
                "ai_threshold": ai_threshold,
                "non_ai_threshold": non_ai_threshold,
            }
        )

    else:
        raise ValueError(
            "exposure.source must be one of deterministic_label, "
            "external_score, or llm_classification."
        )

    counts = (
        base[EXPOSURE_GROUP_COL]
        .value_counts(dropna=False)
        .reindex(["AI", "non_AI", "middle", "unclassified"], fill_value=0)
    )
    metadata["counts"] = {str(key): int(value) for key, value in counts.items()}
    metadata["resolved_rows"] = int(len(base))
    return base, metadata



==> anc/code/src/generic_llm_pipeline/ipeds.py <==
"""Canonicalize IPEDS identifiers used for longitudinal program-series clusters."""

from __future__ import annotations

import pandas as pd


def canonical_integer_text(values: pd.Series, *, field: str) -> pd.Series:
    """Return integer identifiers without representation-dependent padding."""
    text = values.astype("string").str.strip().str.replace(r"\.0+$", "", regex=True)
    numeric = pd.to_numeric(text, errors="coerce")
    invalid = numeric.isna() | numeric.mod(1).ne(0)
    if invalid.any():
        examples = text.loc[invalid].drop_duplicates().head(10).tolist()
        raise ValueError(f"IPEDS {field} must contain integer identifiers; found {examples}.")
    return numeric.astype("Int64").astype("string")


def canonical_program_series(
    unit_ids: pd.Series,
    cip_codes: pd.Series,
    award_levels: pd.Series,
) -> pd.Series:
    """Build the longitudinal UNITID × CIPCODE × numeric AWLEVEL cluster key."""
    unit = canonical_integer_text(unit_ids, field="UNITID")
    award_level = canonical_integer_text(award_levels, field="AWLEVEL")
    cip = cip_codes.astype("string").str.strip()
    if cip.isna().any() or cip.eq("").any():
        raise ValueError("IPEDS CIPCODE values must be nonempty.")
    return unit + "|" + cip + "|" + award_level


==> anc/code/src/generic_llm_pipeline/ipeds_sensitivity.py <==
"""Run config-driven IPEDS maturity and within-institution sensitivities.

The module extends the authoritative shared-cohort IPEDS analysis using the same
frozen cohort and all-model item ensemble. It does not perform model inference.
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
from typing import Any

import pandas as pd
import statsmodels.api as sm

from .config import load_config, resolve_path
from .ipeds import canonical_integer_text, canonical_program_series
from .sampling import build_balanced_sample
from .utils import atomic_write_json, sha256_file, utc_now_iso


GROUP_COL = "_exposure_group"
BLOCK_COL = "_analysis_block"
SERIES_COL = "_program_series"
PRIOR_COL = "LOG1P_PRIOR_COMPLETIONS"
PRIOR_RECORD_COL = "HAS_PRIOR_YEAR_RECORD"


def fit_ipeds_effect(frame: pd.DataFrame, *, label: str) -> dict[str, Any]:
    """Fit the shared-cohort block-FE, prior-adjusted IPEDS estimator."""
    required = {"analysis_error", GROUP_COL, BLOCK_COL, SERIES_COL, PRIOR_COL}
    missing = required - set(frame.columns)
    if missing:
        raise ValueError(f"Regression frame lacks columns: {sorted(missing)}")
    work = frame.copy()
    work["analysis_error"] = pd.to_numeric(work["analysis_error"], errors="coerce")
    work[PRIOR_COL] = pd.to_numeric(work[PRIOR_COL], errors="coerce")
    work = work.dropna(subset=["analysis_error", PRIOR_COL, BLOCK_COL, SERIES_COL])
    work["is_ai"] = work[GROUP_COL].eq("AI").astype(float)
    if work.empty or work["is_ai"].nunique() < 2:
        raise ValueError(f"{label} lacks usable AI/non-AI observations.")
    dummies = pd.get_dummies(
        work[[BLOCK_COL]].astype("string"),
        prefix=[BLOCK_COL],
        drop_first=True,
        dtype=float,
    )
    x = sm.add_constant(
        pd.concat([work[["is_ai", PRIOR_COL]].astype(float), dummies], axis=1),
        has_constant="add",
    )
    fitted = sm.OLS(work["analysis_error"].astype(float), x, missing="raise").fit(
        cov_type="cluster",
        cov_kwds={"groups": work[SERIES_COL].astype(str), "use_correction": True},
    )
    beta = float(fitted.params["is_ai"])
    low, high = (float(value) for value in fitted.conf_int().loc["is_ai"])
    return {
        "analysis": label,
        "status": "ok",
        "nobs": int(fitted.nobs),
        "n_sampling_blocks": int(work[BLOCK_COL].nunique()),
        "n_clusters": int(work[SERIES_COL].nunique()),
        "coefficient_ai": beta,
        "standard_error": float(fitted.bse["is_ai"]),
        "t_statistic": float(fitted.tvalues["is_ai"]),
        "p_value": float(fitted.pvalues["is_ai"]),
        "ci95_low": low,
        "ci95_high": high,
        "ratio_difference_percent": 100.0 * math.expm1(beta),
        "ratio_ci95_low_percent": 100.0 * math.expm1(low),
        "ratio_ci95_high_percent": 100.0 * math.expm1(high),
        "r_squared": float(fitted.rsquared),
    }


def load_ipeds_sensitivity_frame(
    config: dict[str, Any],
    *,
    shared_output_dir: Path,
) -> tuple[pd.DataFrame, dict[str, Any]]:
    """Load and validate the frozen cohort plus all-model item ensemble."""
    config_dir = Path(config["_config_dir"])
    cohort_cfg = config.get("cohort") or {}
    cohort_path = resolve_path(config_dir, cohort_cfg["ids_csv"])
    dataset_path = resolve_path(config_dir, config["dataset"]["input_csv"])
    ensemble_path = shared_output_dir / "item_level_ensembles.csv"

    cohort = pd.read_csv(cohort_path, dtype={"ROW_ID": "string"}, low_memory=False)
    dataset = pd.read_csv(
        dataset_path,
        dtype={
            "ROW_ID": "string",
            "UNITID": "string",
            "CIPCODE": "string",
            "AWLEVEL": "string",
        },
        low_memory=False,
    )
    ensemble = pd.read_csv(ensemble_path, dtype={"ROW_ID": "string"}, low_memory=False)
    if "model_family" in ensemble.columns:
        ensemble = ensemble[ensemble["model_family"].eq("all_models")].copy()
    if ensemble["ROW_ID"].duplicated().any():
        raise ValueError("All-model item ensemble contains duplicate ROW_ID values.")

    metadata_columns = [
        "UNITID",
        "CIPCODE",
        "AWLEVEL",
        "YEAR",
        PRIOR_RECORD_COL,
        "PRIOR_COMPLETIONS_BIN",
        PRIOR_COL,
    ]
    missing_dataset = {"ROW_ID", *metadata_columns} - set(dataset.columns)
    if missing_dataset:
        raise ValueError(f"IPEDS dataset lacks columns: {sorted(missing_dataset)}")
    required_cohort = {"ROW_ID", GROUP_COL, BLOCK_COL}
    missing_cohort = required_cohort - set(cohort.columns)
    if missing_cohort:
        raise ValueError(f"Frozen cohort lacks columns: {sorted(missing_cohort)}")

    missing_metadata = [column for column in metadata_columns if column not in cohort]
    if missing_metadata:
        cohort = cohort.merge(
            dataset[["ROW_ID", *missing_metadata]],
            on="ROW_ID",
            how="left",
            validate="one_to_one",
        )
    if cohort[metadata_columns].isna().any().any():
        nulls = cohort[metadata_columns].isna().sum()
        raise RuntimeError(
            f"Frozen cohort metadata is incomplete: {nulls[nulls.gt(0)].to_dict()}"
        )

    cohort["AWLEVEL"] = canonical_integer_text(
        cohort["AWLEVEL"], field="IPEDS sensitivity AWLEVEL"
    )
    cohort[SERIES_COL] = canonical_program_series(
        cohort["UNITID"], cohort["CIPCODE"], cohort["AWLEVEL"]
    )
    frame = cohort.merge(
        ensemble[["ROW_ID", "analysis_error"]],
        on="ROW_ID",
        how="left",
        validate="one_to_one",
    )
    if frame["analysis_error"].isna().any():
        raise RuntimeError("Frozen cohort lacks complete all-model ensemble errors.")
    provenance = {
        "cohort_path": str(cohort_path),
        "cohort_sha256": sha256_file(cohort_path),
        "dataset_path": str(dataset_path),
        "dataset_sha256": sha256_file(dataset_path),
        "ensemble_path": str(ensemble_path),
        "ensemble_sha256": sha256_file(ensemble_path),
    }
    return frame, provenance


def _balanced_existing_blocks(frame: pd.DataFrame, *, label: str) -> pd.DataFrame:
    counts = frame.groupby([BLOCK_COL, GROUP_COL]).size().unstack(fill_value=0)
    if "AI" not in counts or "non_AI" not in counts:
        raise RuntimeError(f"{label} lacks one exposure group.")
    valid = counts.index[counts["AI"].eq(counts["non_AI"]) & counts["AI"].gt(0)]
    selected = frame[frame[BLOCK_COL].isin(valid)].copy()
    if selected.empty:
        raise RuntimeError(f"{label} has no balanced surviving blocks.")
    return selected


def run_program_maturity_sensitivity(
    frame: pd.DataFrame,
) -> tuple[pd.DataFrame, pd.DataFrame]:
    """Compare the primary cohort with rows having observed prior-year records."""
    rows: list[dict[str, Any]] = []
    selections: list[pd.DataFrame] = []
    subsets = {
        "all_program_years": frame,
        "has_prior_year_record_only": frame[
            frame[PRIOR_RECORD_COL].fillna(False).astype(bool)
        ],
    }
    for label, subset in subsets.items():
        selected = _balanced_existing_blocks(subset, label=label)
        selections.append(
            selected[["ROW_ID", GROUP_COL, BLOCK_COL]].assign(sensitivity=label)
        )
        rows.append({"sensitivity": label, **fit_ipeds_effect(selected, label=label)})
    return pd.DataFrame(rows), pd.concat(selections, ignore_index=True)


def institution_overlap(frame: pd.DataFrame) -> pd.DataFrame:
    """Return institution-level AI/non-AI overlap diagnostics."""
    grouped = (
        frame.groupby("UNITID")
        .agg(
            rows=("ROW_ID", "size"),
            ai_rows=(GROUP_COL, lambda values: int(values.eq("AI").sum())),
            non_ai_rows=(GROUP_COL, lambda values: int(values.eq("non_AI").sum())),
        )
        .reset_index()
    )
    grouped["contains_both_groups"] = grouped["ai_rows"].gt(0) & grouped[
        "non_ai_rows"
    ].gt(0)
    return grouped


def run_within_institution_sensitivity(
    frame: pd.DataFrame,
    *,
    seed: int,
    block_columns: list[str] | None = None,
) -> tuple[pd.DataFrame, dict[str, Any]]:
    """Rematch AI/non-AI programs within institution and contextual strata."""
    overlap = institution_overlap(frame)
    mixed_units = set(
        overlap.loc[overlap["contains_both_groups"], "UNITID"].astype(str)
    )
    candidates = frame[frame["UNITID"].astype(str).isin(mixed_units)].copy()
    block_columns = block_columns or [
        "UNITID",
        "YEAR",
        "AWLEVEL",
        PRIOR_RECORD_COL,
        "PRIOR_COMPLETIONS_BIN",
    ]
    selected_ids, selection = build_balanced_sample(
        candidates,
        id_col="ROW_ID",
        block_columns=block_columns,
        max_per_group_per_block=None,
        seed=seed,
        drop_missing_blocks=True,
    )
    payload_columns = ["ROW_ID", "CIPCODE", PRIOR_COL, "analysis_error"]
    selected = selected_ids.merge(
        candidates[payload_columns],
        on="ROW_ID",
        how="left",
        validate="one_to_one",
    )
    if not selected.empty:
        selected[SERIES_COL] = canonical_program_series(
            selected["UNITID"], selected["CIPCODE"], selected["AWLEVEL"]
        )
        effect: dict[str, Any] = fit_ipeds_effect(
            selected, label="within_institution"
        )
    else:
        selected[SERIES_COL] = pd.Series(dtype="string")
        effect = {
            "analysis": "within_institution",
            "status": "not_estimable_no_mixed_blocks",
            "nobs": 0,
            "n_sampling_blocks": 0,
            "n_clusters": 0,
        }
    audit = {
        "institutions_total": int(frame["UNITID"].nunique()),
        "institutions_with_ai": int(
            frame.loc[frame[GROUP_COL].eq("AI"), "UNITID"].nunique()
        ),
        "institutions_with_non_ai": int(
            frame.loc[frame[GROUP_COL].eq("non_AI"), "UNITID"].nunique()
        ),
        "institutions_with_both": int(len(mixed_units)),
        "candidate_rows_in_mixed_institutions": int(len(candidates)),
        **selection,
        **effect,
    }
    return selected, audit


def run_ipeds_sensitivities(
    config: dict[str, Any],
    *,
    shared_output_dir: Path,
) -> dict[str, Any]:
    """Run configured IPEDS sensitivities and write them beside primary outputs."""
    sensitivity_cfg = (config.get("analysis") or {}).get("sensitivities") or {}
    if not sensitivity_cfg.get("enabled", False):
        return {"enabled": False}
    frame, provenance = load_ipeds_sensitivity_frame(
        config, shared_output_dir=shared_output_dir
    )
    seed = int(sensitivity_cfg.get("seed", 20260711))
    outputs: dict[str, pd.DataFrame] = {}
    summary: dict[str, Any] = {
        "enabled": True,
        "created_at_utc": utc_now_iso(),
        "seed": seed,
        "provenance": provenance,
    }

    maturity_cfg = sensitivity_cfg.get("program_maturity") or {}
    if maturity_cfg.get("enabled", True):
        maturity, maturity_ids = run_program_maturity_sensitivity(frame)
        outputs["program_maturity_sensitivity.csv"] = maturity
        outputs["program_maturity_selected_ids.csv"] = maturity_ids
        summary["program_maturity"] = maturity.to_dict(orient="records")

    institution_cfg = sensitivity_cfg.get("within_institution") or {}
    if institution_cfg.get("enabled", True):
        overlap = institution_overlap(frame)
        within_ids, within_result = run_within_institution_sensitivity(
            frame,
            seed=seed,
            block_columns=[str(value) for value in institution_cfg.get("block_columns", [])]
            or None,
        )
        outputs["institution_overlap_audit.csv"] = overlap
        outputs["within_institution_selected_ids.csv"] = within_ids
        outputs["within_institution_sensitivity.csv"] = pd.DataFrame([within_result])
        summary["within_institution"] = within_result

    for filename, output in outputs.items():
        output.to_csv(shared_output_dir / filename, index=False)
    summary["output_files"] = sorted(outputs)
    atomic_write_json(shared_output_dir / "ipeds_sensitivity_summary.json", summary)
    return summary


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--config", type=Path, default=Path("configs/ipeds_completions.yaml")
    )
    parser.add_argument(
        "--shared-output-dir",
        type=Path,
        default=Path("outputs/analysis/ipeds_completions_2022_2024_shared_cohort"),
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    config = load_config(args.config)
    output_dir = args.shared_output_dir.expanduser().resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    summary = run_ipeds_sensitivities(config, shared_output_dir=output_dir)
    print(json.dumps(summary, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/src/generic_llm_pipeline/parsers.py <==
"""Parse and validate structured values from model-generated text."""

from __future__ import annotations

import json
import math
import re
from dataclasses import dataclass
from decimal import Decimal, InvalidOperation
from typing import Any


_NUMBER_RE = re.compile(
    r"""
    (?<![A-Za-z0-9_])
    [+-]?
    (?:
        (?:\d{1,3}(?:,\d{3})+|\d+)(?:\.\d+)?
        |
        \.\d+
    )
    (?:[eE][+-]?\d+)?
    (?![A-Za-z0-9_])
    """,
    re.VERBOSE,
)


@dataclass(frozen=True)
class ParseResult:
    value: Any
    status: str
    error: str | None = None


def _strip_wrappers(text: str) -> str:
    value = text.strip()
    value = re.sub(r"^```(?:json|text)?\s*", "", value, flags=re.I)
    value = re.sub(r"\s*```$", "", value)
    return value.strip()


def _number_candidates(text: str) -> list[str]:
    return [match.group(0) for match in _NUMBER_RE.finditer(text)]


def _to_float(token: str) -> float:
    value = float(Decimal(token.replace(",", "")))
    if not math.isfinite(value):
        raise ValueError("non_finite")
    return value


def _validate_range(
    value: float,
    parser: dict[str, Any],
) -> ParseResult:
    minimum = parser.get("min")
    maximum = parser.get("max")
    if minimum is not None and value < float(minimum):
        return ParseResult(None, "error", f"below_min:{minimum}")
    if maximum is not None and value > float(maximum):
        return ParseResult(None, "error", f"above_max:{maximum}")
    if not parser.get("allow_negative", True) and value < 0:
        return ParseResult(None, "error", "negative_not_allowed")
    return ParseResult(value, "ok")


def parse_number(text: str, parser: dict[str, Any]) -> ParseResult:
    cleaned = _strip_wrappers(text)
    if not cleaned:
        return ParseResult(None, "error", "empty_output")

    candidates = _number_candidates(cleaned)
    if not candidates:
        return ParseResult(None, "error", "no_number")

    strategy = parser.get("strategy", "first")
    if strategy == "first":
        token = candidates[0]
    elif strategy == "last":
        token = candidates[-1]
    elif strategy == "only":
        if len(candidates) != 1:
            return ParseResult(
                None,
                "error",
                f"expected_one_number_found:{len(candidates)}",
            )
        token = candidates[0]
    else:
        raise ValueError(f"Unknown numeric parser strategy: {strategy}")

    try:
        value = _to_float(token)
    except (InvalidOperation, ValueError, OverflowError):
        return ParseResult(None, "error", "invalid_number")

    checked = _validate_range(value, parser)
    if checked.status != "ok":
        return checked

    if parser.get("integer", False):
        tolerance = float(parser.get("integer_tolerance", 1e-9))
        rounded = round(value)
        if abs(value - rounded) > tolerance:
            return ParseResult(None, "error", "not_integer")
        value = int(rounded)

    return ParseResult(value, "ok")


def parse_probability_percent(
    text: str,
    parser: dict[str, Any],
) -> ParseResult:
    """Parse a probability expressed on the 0--100 percentage scale.

    By default, the parser requires an integer percentage. Set
    ``integer: false`` to permit decimal percentages. A trailing percent
    sign is harmless because numeric extraction remains strict.
    """

    effective = dict(parser)
    effective.setdefault("strategy", "only")
    effective.setdefault("min", 0)
    effective.setdefault("max", 100)
    effective.setdefault("allow_negative", False)
    effective.setdefault("integer", True)
    return parse_number(text, effective)


def parse_json_field(text: str, parser: dict[str, Any]) -> ParseResult:
    cleaned = _strip_wrappers(text)
    if not cleaned:
        return ParseResult(None, "error", "empty_output")

    try:
        payload = json.loads(cleaned)
    except json.JSONDecodeError:
        match = re.search(r"\{.*\}", cleaned, flags=re.DOTALL)
        if not match:
            return ParseResult(None, "error", "invalid_json")
        try:
            payload = json.loads(match.group(0))
        except json.JSONDecodeError:
            return ParseResult(None, "error", "invalid_json")

    field = parser.get("field")
    if not field:
        raise ValueError("json_field parser requires field.")
    if not isinstance(payload, dict) or field not in payload:
        return ParseResult(None, "error", f"missing_json_field:{field}")

    value = payload[field]
    value_type = parser.get("value_type", "number")
    if value_type == "number":
        return parse_number(str(value), parser)
    if value_type == "string":
        return ParseResult(str(value), "ok")
    raise ValueError(f"Unsupported json_field value_type: {value_type}")


def parse_choice(text: str, parser: dict[str, Any]) -> ParseResult:
    cleaned = _strip_wrappers(text)
    # Hosted models occasionally wrap an otherwise exact choice in Markdown
    # or terminal punctuation (for example a fenced A, ``**B.**``, or an
    # unmatched trailing backtick). Normalize only these edge
    # characters; explanatory prose and multiple choices remain invalid.
    wrapper_pairs = {"(": ")", "[": "]", "{": "}"}
    for _ in range(3):
        previous = cleaned
        cleaned = cleaned.strip()
        cleaned = re.sub(r"^[`*_~]+", "", cleaned)
        cleaned = re.sub(r"[`*_~]+$", "", cleaned)
        cleaned = cleaned.strip()
        if (
            len(cleaned) >= 2
            and cleaned[0] in wrapper_pairs
            and wrapper_pairs[cleaned[0]] == cleaned[-1]
        ):
            cleaned = cleaned[1:-1].strip()
        cleaned = re.sub(r"[.!?,;:]+$", "", cleaned).strip()
        if cleaned == previous:
            break
    if not cleaned:
        return ParseResult(None, "error", "empty_output")

    choices = parser.get("choices")
    if not isinstance(choices, list) or not choices:
        raise ValueError("choice parser requires a non-empty choices list.")

    case_sensitive = bool(parser.get("case_sensitive", False))
    candidate = cleaned if case_sensitive else cleaned.casefold()
    normalized = {
        (str(choice) if case_sensitive else str(choice).casefold()): choice
        for choice in choices
    }

    if candidate in normalized:
        return ParseResult(normalized[candidate], "ok")

    return ParseResult(None, "error", "invalid_choice")


def parse_raw_text(text: str, parser: dict[str, Any]) -> ParseResult:
    del parser
    cleaned = _strip_wrappers(text)
    if not cleaned:
        return ParseResult(None, "error", "empty_output")
    return ParseResult(cleaned, "ok")


def parse_output(text: str, parser: dict[str, Any]) -> ParseResult:
    parser_type = parser["type"]
    if parser_type in {"number", "integer", "signed_integer"}:
        effective = dict(parser)
        if parser_type in {"integer", "signed_integer"}:
            effective["integer"] = True
        if parser_type == "signed_integer":
            effective.setdefault("allow_negative", True)
        return parse_number(text, effective)
    if parser_type == "probability_percent":
        return parse_probability_percent(text, parser)
    if parser_type == "json_field":
        return parse_json_field(text, parser)
    if parser_type == "choice":
        return parse_choice(text, parser)
    if parser_type == "raw_text":
        return parse_raw_text(text, parser)
    raise ValueError(f"Unsupported parser type: {parser_type}")


def output_value_columns(
    result: ParseResult,
    parser: dict[str, Any],
) -> dict[str, Any]:
    value_col = parser.get("value_col", "parsed_value")
    values: dict[str, Any] = {value_col: result.value}

    normalized_col = parser.get("normalized_col")
    normalize_by = parser.get("normalize_by")
    if parser.get("type") == "probability_percent" and normalized_col:
        normalize_by = 100
    if normalized_col:
        if normalize_by is None:
            raise ValueError(
                "parser.normalized_col requires parser.normalize_by."
            )
        values[normalized_col] = (
            None
            if result.value is None
            else float(result.value) / float(normalize_by)
        )
    return values



==> anc/code/src/generic_llm_pipeline/rendering.py <==
"""Compile prompt templates and render row-specific chat messages."""

from __future__ import annotations

import math
from pathlib import Path
from typing import Any

import pandas as pd
from jinja2 import Environment, StrictUndefined

from .config import resolve_path
from .utils import sha256_object


_ENV = Environment(
    undefined=StrictUndefined,
    autoescape=False,
    keep_trailing_newline=True,
)


def clean_scalar(value: Any, missing_value: str = "") -> Any:
    if value is None:
        return missing_value
    try:
        if pd.isna(value):
            return missing_value
    except (TypeError, ValueError):
        pass
    if isinstance(value, float) and math.isfinite(value) and value.is_integer():
        return int(value)
    return value


def row_context(
    row: pd.Series,
    *,
    missing_value: str,
) -> dict[str, Any]:
    return {
        str(key): clean_scalar(value, missing_value)
        for key, value in row.items()
    }


def load_message_content(
    message: dict[str, Any],
    *,
    config_dir: Path,
) -> str:
    if "content" in message:
        return str(message["content"])
    path = resolve_path(config_dir, message["content_file"])
    return path.read_text(encoding="utf-8")


def compile_messages(
    stage: dict[str, Any],
    *,
    config_dir: Path,
) -> list[tuple[str, Any]]:
    compiled: list[tuple[str, Any]] = []
    for message in stage["messages"]:
        text = load_message_content(message, config_dir=config_dir)
        compiled.append((message["role"], _ENV.from_string(text)))
    return compiled


def render_messages(
    compiled: list[tuple[str, Any]],
    row: pd.Series,
    *,
    missing_value: str,
) -> list[dict[str, str]]:
    context = row_context(row, missing_value=missing_value)
    return [
        {
            "role": role,
            "content": template.render(**context),
        }
        for role, template in compiled
    ]


def prompt_hash(messages: list[dict[str, str]]) -> str:
    return sha256_object(messages)



==> anc/code/src/generic_llm_pipeline/runner.py <==
"""Run resumable classification and prediction stages with provenance checks."""

from __future__ import annotations

import json
import shutil
from pathlib import Path
from typing import Any

import pandas as pd
from jinja2 import UndefinedError

from . import __version__
from .cohort import apply_configured_cohort
from .config import stage_config
from .engine import OfflineChatEngine
from .parsers import output_value_columns, parse_output
from .rendering import compile_messages, prompt_hash, render_messages
from .utils import (
    append_jsonl,
    atomic_write_json,
    atomic_write_text,
    canonical_json,
    read_jsonl_latest,
    sha256_file,
    sha256_object,
    slugify,
    utc_now_iso,
)


def stage_model_alias(
    config: dict[str, Any],
    stage_name: str,
    model_alias: str | None,
) -> str:
    stage = stage_config(config, stage_name)
    if stage_name == "classification":
        expected = stage["model"]
        if model_alias and model_alias != expected:
            raise ValueError(
                f"Classification is configured for {expected!r}, "
                f"not {model_alias!r}."
            )
        return expected

    if stage_name == "prediction":
        if not model_alias:
            raise ValueError("--model is required for prediction runs.")
        if model_alias not in stage["models"]:
            raise ValueError(
                f"Prediction model {model_alias!r} is not listed in "
                "prediction.models."
            )
        return model_alias

    raise ValueError(f"Unknown stage: {stage_name}")


def load_dataset(config: dict[str, Any]) -> tuple[pd.DataFrame, Path, str]:
    dataset = config["dataset"]
    input_path = Path(config["_input_csv"])
    id_col = str(dataset["id_col"])

    if not input_path.exists():
        raise FileNotFoundError(input_path)

    dtype = dataset.get("dtype", {})
    if id_col not in dtype:
        dtype = dict(dtype)
        dtype[id_col] = "string"

    df = pd.read_csv(
        input_path,
        dtype=dtype or None,
        low_memory=False,
    )

    if id_col not in df.columns:
        raise ValueError(f"Input CSV is missing id column {id_col!r}.")
    if df[id_col].isna().any():
        raise ValueError(f"Input CSV has missing {id_col!r} values.")
    if df[id_col].duplicated().any():
        examples = df.loc[
            df[id_col].duplicated(keep=False),
            id_col,
        ].head(10).tolist()
        raise ValueError(
            f"Input CSV has duplicate {id_col!r} values, e.g. {examples}"
        )

    required = set(dataset.get("required_columns", []))
    missing = required - set(df.columns)
    if missing:
        raise ValueError(
            f"Input CSV is missing required columns: {sorted(missing)}"
        )

    df, _ = apply_configured_cohort(config, df, id_col=id_col)

    return df, input_path, id_col


def output_dir(
    config: dict[str, Any],
    stage_name: str,
    model_alias: str,
) -> Path:
    experiment_name = slugify(config["experiment"]["name"])
    return (
        Path(config["_output_root"])
        / experiment_name
        / stage_name
        / slugify(model_alias)
    )


def prediction_path(config: dict[str, Any], model_alias: str) -> Path:
    """Return the canonical parsed-prediction artifact for one model.

    Open-weight and closed-provider inference intentionally share this path
    contract.  Backend-specific state may live elsewhere, but analysis code
    should discover parsed predictions through this function.
    """
    return output_dir(config, "prediction", model_alias) / "predictions.csv"


def effective_stage_for_signature(
    stage: dict[str, Any],
    stage_name: str,
) -> dict[str, Any]:
    out = dict(stage)
    if stage_name == "prediction":
        out.pop("models", None)
    if stage_name == "classification":
        out.pop("model", None)
    return out


def run_signature(
    *,
    config: dict[str, Any],
    stage_name: str,
    stage: dict[str, Any],
    model_alias: str,
    model: dict[str, Any],
    input_path: Path,
    runtime: dict[str, Any],
    prompts: list[dict[str, Any]],
) -> tuple[str, dict[str, Any]]:
    signature_runtime = {
        key: runtime.get(key)
        for key in (
            "dtype",
            "max_model_len",
            "enforce_eager",
            "temperature",
            "top_p",
            "top_k",
            "max_tokens",
            "seed",
            "stop",
        )
        if runtime.get(key) is not None
    }
    payload = {
        "pipeline_version": __version__,
        "experiment_name": config["experiment"]["name"],
        "stage_name": stage_name,
        "stage": effective_stage_for_signature(stage, stage_name),
        "model_alias": model_alias,
        "model": model,
        "input_sha256": sha256_file(input_path),
        "prompt_manifest_sha256": sha256_object(prompts),
        "runtime_output_affecting_overrides": signature_runtime,
    }
    return sha256_object(payload), payload


def prepare_run_directory(
    run_dir: Path,
    *,
    signature: str,
    signature_payload: dict[str, Any],
    overwrite: bool,
) -> None:
    manifest_path = run_dir / "run_manifest.json"

    if overwrite and run_dir.exists():
        shutil.rmtree(run_dir)

    run_dir.mkdir(parents=True, exist_ok=True)

    if manifest_path.exists():
        existing = json.loads(manifest_path.read_text(encoding="utf-8"))
        if existing.get("run_signature") != signature:
            raise RuntimeError(
                f"Run directory already contains a different experiment: "
                f"{run_dir}\n"
                "Use a new experiment.name or rerun with --overwrite."
            )
        return

    manifest = {
        "run_signature": signature,
        "created_at_utc": utc_now_iso(),
        "signature_payload": signature_payload,
    }
    atomic_write_json(manifest_path, manifest)


def render_all_prompts(
    df: pd.DataFrame,
    *,
    config: dict[str, Any],
    stage: dict[str, Any],
    id_col: str,
) -> list[dict[str, Any]]:
    config_dir = Path(config["_config_dir"])
    compiled = compile_messages(stage, config_dir=config_dir)
    missing_value = str(
        config["dataset"].get("missing_value", "")
    )

    prompts: list[dict[str, Any]] = []
    for row_number, (_, row) in enumerate(df.iterrows(), start=1):
        try:
            messages = render_messages(
                compiled,
                row,
                missing_value=missing_value,
            )
        except UndefinedError as exc:
            raise ValueError(
                f"Prompt rendering failed at input row {row_number}, "
                f"{id_col}={row[id_col]!r}: {exc}"
            ) from exc

        prompts.append(
            {
                "id": str(row[id_col]),
                "messages": messages,
                "prompt_hash": prompt_hash(messages),
            }
        )
    return prompts


def write_prompt_manifest(
    path: Path,
    prompts: list[dict[str, Any]],
) -> None:
    text = "".join(
        json.dumps(row, ensure_ascii=False) + "\n"
        for row in prompts
    )
    atomic_write_text(path, text)


def build_output_csv(
    *,
    df: pd.DataFrame,
    id_col: str,
    raw_latest: dict[str, dict[str, Any]],
    stage: dict[str, Any],
    model_alias: str,
    model_id: str,
    output_path: Path,
) -> pd.DataFrame:
    parser = stage["parser"]
    carry_columns = list(
        dict.fromkeys(
            [id_col]
            + list(stage.get("carry_columns", []))
        )
    )
    missing = set(carry_columns) - set(df.columns)
    if missing:
        raise ValueError(
            f"carry_columns are missing from input: {sorted(missing)}"
        )

    base = df[carry_columns].copy()
    base[id_col] = base[id_col].astype(str)

    result_rows: list[dict[str, Any]] = []
    for identifier, record in raw_latest.items():
        parsed = record.get("parsed", {})
        row = {
            id_col: identifier,
            "model_alias": model_alias,
            "model_id": model_id,
            "stage": record["stage"],
            "prompt_version": stage.get("prompt_version", "v1"),
            "prompt_hash": record.get("prompt_hash"),
            "raw_output": record.get("raw_output"),
            "parse_status": record.get("parse_status"),
            "parse_error": record.get("parse_error"),
            "finish_reason": record.get("finish_reason"),
            "prompt_token_count": record.get("prompt_token_count"),
            "output_token_count": record.get("output_token_count"),
            "generated_at_utc": record.get("generated_at_utc"),
        }
        row.update(parsed)
        result_rows.append(row)

    results = pd.DataFrame(result_rows)
    if results.empty:
        output = base.iloc[0:0].copy()
    else:
        output = base.merge(
            results,
            on=id_col,
            how="inner",
            validate="one_to_one",
        )

    output_path.parent.mkdir(parents=True, exist_ok=True)
    temporary = output_path.with_suffix(output_path.suffix + ".tmp")
    output.to_csv(temporary, index=False)
    temporary.replace(output_path)
    return output


def preflight(
    config: dict[str, Any],
    *,
    stage_name: str | None = None,
    rows: int = 3,
) -> None:
    df, input_path, id_col = load_dataset(config)
    stages = (
        [stage_name]
        if stage_name
        else [
            name
            for name in ("classification", "prediction")
            if config.get(name, {}).get("enabled", True)
            and name in config
        ]
    )

    print(f"Input: {input_path}")
    print(f"Rows: {len(df)}")
    print(f"ID column: {id_col}")

    for name in stages:
        stage = stage_config(config, name)
        prompts = render_all_prompts(
            df.head(rows),
            config=config,
            stage=stage,
            id_col=id_col,
        )
        print(f"\n{name}: rendered {len(prompts)} preflight prompts")
        for prompt in prompts:
            print(f"  id={prompt['id']} hash={prompt['prompt_hash'][:12]}")
            for message in prompt["messages"]:
                preview = message["content"].replace("\n", " ")[:180]
                print(f"    {message['role']}: {preview}")


def run_stage(
    config: dict[str, Any],
    *,
    stage_name: str,
    model_alias: str | None,
    runtime: dict[str, Any],
    limit: int | None,
    overwrite: bool,
    retry_unparsed: bool,
    no_tqdm: bool,
) -> Path:
    stage = stage_config(config, stage_name)
    alias = stage_model_alias(config, stage_name, model_alias)
    model = config["_models"][alias]

    df, input_path, id_col = load_dataset(config)
    prompts = render_all_prompts(
        df,
        config=config,
        stage=stage,
        id_col=id_col,
    )
    prompts_by_id = {row["id"]: row for row in prompts}

    run_dir = output_dir(config, stage_name, alias)
    signature, payload = run_signature(
        config=config,
        stage_name=stage_name,
        stage=stage,
        model_alias=alias,
        model=model,
        input_path=input_path,
        runtime=runtime,
        prompts=prompts,
    )
    prepare_run_directory(
        run_dir,
        signature=signature,
        signature_payload=payload,
        overwrite=overwrite,
    )

    prompt_manifest_path = run_dir / "prompts.jsonl"
    if not prompt_manifest_path.exists():
        write_prompt_manifest(prompt_manifest_path, prompts)

    raw_path = run_dir / "raw.jsonl"
    latest = read_jsonl_latest(raw_path, key="id")

    completed: set[str] = set()
    for identifier, record in latest.items():
        if record.get("run_signature") != signature:
            raise RuntimeError(
                f"Raw record signature mismatch for id={identifier}."
            )
        if retry_unparsed:
            if record.get("parse_status") == "ok":
                completed.add(identifier)
        else:
            completed.add(identifier)

    pending = [
        prompt
        for prompt in prompts
        if prompt["id"] not in completed
    ]
    if limit is not None:
        if limit < 1:
            raise ValueError("--limit must be positive.")
        pending = pending[:limit]

    print(f"Run directory: {run_dir}")
    print(f"Model: {alias} -> {model['model_id']}")
    print(f"Input rows: {len(df)}")
    print(f"Already completed: {len(completed)}")
    print(f"Pending this invocation: {len(pending)}")

    if pending:
        batch_size = int(
            runtime.get("batch_size")
            or stage.get("batch_size")
            or 64
        )
        generation = dict(stage["generation"])
        generation.update(
            {
                key: value
                for key, value in runtime.items()
                if key
                in {
                    "temperature",
                    "top_p",
                    "top_k",
                    "max_tokens",
                    "seed",
                    "stop",
                }
                and value is not None
            }
        )

        engine = OfflineChatEngine(model, runtime=runtime)
        try:
            print(f"vLLM version: {engine.vllm_version}")
            for start in range(0, len(pending), batch_size):
                batch = pending[start : start + batch_size]
                generated = engine.generate(
                    [row["messages"] for row in batch],
                    generation=generation,
                    use_tqdm=not no_tqdm,
                )
                if len(generated) != len(batch):
                    raise RuntimeError(
                        "vLLM returned a different number of outputs "
                        "than prompts."
                    )

                records: list[dict[str, Any]] = []
                for prompt, generation_row in zip(
                    batch,
                    generated,
                    strict=True,
                ):
                    raw_output = generation_row["raw_output"]
                    parsed_result = parse_output(
                        raw_output,
                        stage["parser"],
                    )
                    parsed_values = output_value_columns(
                        parsed_result,
                        stage["parser"],
                    )
                    records.append(
                        {
                            "id": prompt["id"],
                            "stage": stage_name,
                            "model_alias": alias,
                            "model_id": model["model_id"],
                            "run_signature": signature,
                            "prompt_hash": prompt["prompt_hash"],
                            "raw_output": raw_output,
                            "parsed": parsed_values,
                            "parse_status": parsed_result.status,
                            "parse_error": parsed_result.error,
                            "finish_reason": generation_row.get(
                                "finish_reason"
                            ),
                            "prompt_token_count": generation_row.get(
                                "prompt_token_count"
                            ),
                            "output_token_count": generation_row.get(
                                "output_token_count"
                            ),
                            "generated_at_utc": utc_now_iso(),
                        }
                    )
                append_jsonl(raw_path, records)
                print(
                    f"Completed {min(start + len(batch), len(pending))}/"
                    f"{len(pending)} pending prompts"
                )
        finally:
            engine.close()

    latest = read_jsonl_latest(raw_path, key="id")
    output_name = (
        "classification.csv"
        if stage_name == "classification"
        else "predictions.csv"
    )
    output = build_output_csv(
        df=df,
        id_col=id_col,
        raw_latest=latest,
        stage=stage,
        model_alias=alias,
        model_id=model["model_id"],
        output_path=run_dir / output_name,
    )

    parse_rate = (
        float(output["parse_status"].eq("ok").mean())
        if len(output)
        else 0.0
    )
    summary = {
        "stage": stage_name,
        "model_alias": alias,
        "model_id": model["model_id"],
        "input_rows": len(df),
        "completed_rows": len(output),
        "parsed_rows": int(output["parse_status"].eq("ok").sum())
        if len(output)
        else 0,
        "parse_rate": parse_rate,
        "run_signature": signature,
        "updated_at_utc": utc_now_iso(),
    }
    atomic_write_json(run_dir / "summary.json", summary)

    print(json.dumps(summary, indent=2))
    return run_dir


def rebuild_outputs(
    config: dict[str, Any],
    *,
    stage_name: str,
    model_alias: str | None,
) -> Path:
    stage = stage_config(config, stage_name)
    alias = stage_model_alias(config, stage_name, model_alias)
    model = config["_models"][alias]
    df, _, id_col = load_dataset(config)
    run_dir = output_dir(config, stage_name, alias)
    raw_path = run_dir / "raw.jsonl"
    latest = read_jsonl_latest(raw_path, key="id")
    output_name = (
        "classification.csv"
        if stage_name == "classification"
        else "predictions.csv"
    )
    build_output_csv(
        df=df,
        id_col=id_col,
        raw_latest=latest,
        stage=stage,
        model_alias=alias,
        model_id=model["model_id"],
        output_path=run_dir / output_name,
    )
    return run_dir


==> anc/code/src/generic_llm_pipeline/sampling.py <==
"""Construct deterministic exposure-balanced analysis samples."""

from __future__ import annotations

import hashlib
from typing import Any

import pandas as pd

from .exposure import EXPOSURE_GROUP_COL


def _stable_rank(seed: int, block: str, group: str, identifier: str) -> str:
    payload = f"{seed}|{block}|{group}|{identifier}".encode("utf-8")
    return hashlib.sha256(payload).hexdigest()


def build_balanced_sample(
    item_frame: pd.DataFrame,
    *,
    id_col: str,
    block_columns: list[str],
    max_per_group_per_block: int | None,
    seed: int,
    drop_missing_blocks: bool,
) -> tuple[pd.DataFrame, dict[str, Any]]:
    """Select equal AI/non-AI counts per block using deterministic hash ranking.

    ``max_per_group_per_block=None`` retains the full balanced capacity of each
    mixed block. Positive integers impose an explicit per-group cap.
    """
    if max_per_group_per_block is not None and max_per_group_per_block <= 0:
        raise ValueError("max_per_group_per_block must be positive or None.")

    required = set(block_columns) | {id_col, EXPOSURE_GROUP_COL}
    missing = required - set(item_frame.columns)
    if missing:
        raise ValueError(
            f"Balanced-sampling columns are missing: {sorted(missing)}"
        )

    sample = item_frame[
        item_frame[EXPOSURE_GROUP_COL].isin(["AI", "non_AI"])
    ][[id_col, EXPOSURE_GROUP_COL] + block_columns].copy()

    if drop_missing_blocks:
        sample = sample.dropna(subset=block_columns)
    else:
        sample[block_columns] = sample[block_columns].fillna("__MISSING__")

    if sample.empty:
        return sample.iloc[0:0], {
            "mixed_blocks": 0,
            "selected_items": 0,
            "selected_ai": 0,
            "selected_non_ai": 0,
            "block_columns": block_columns,
            "max_per_group_per_block": max_per_group_per_block,
            "seed": int(seed),
            "drop_missing_blocks": bool(drop_missing_blocks),
        }

    sample["_analysis_block"] = sample[block_columns].astype("string").agg(
        " | ".join, axis=1
    )

    selected: list[pd.DataFrame] = []
    mixed_blocks = 0
    for block, block_frame in sample.groupby("_analysis_block", sort=True):
        ai = block_frame[block_frame[EXPOSURE_GROUP_COL].eq("AI")].copy()
        non_ai = block_frame[
            block_frame[EXPOSURE_GROUP_COL].eq("non_AI")
        ].copy()
        capacity = min(len(ai), len(non_ai))
        k = (
            capacity
            if max_per_group_per_block is None
            else min(capacity, max_per_group_per_block)
        )
        if k <= 0:
            continue
        mixed_blocks += 1
        for group_name, group_frame in (("AI", ai), ("non_AI", non_ai)):
            group_frame["_stable_rank"] = group_frame[id_col].map(
                lambda identifier: _stable_rank(
                    seed,
                    str(block),
                    group_name,
                    str(identifier),
                )
            )
            selected.append(
                group_frame.sort_values("_stable_rank").head(k).drop(
                    columns="_stable_rank"
                )
            )

    if not selected:
        output = sample.iloc[0:0]
    else:
        output = pd.concat(selected, ignore_index=True)
        output = output.sort_values(
            ["_analysis_block", EXPOSURE_GROUP_COL, id_col]
        ).reset_index(drop=True)

    metadata = {
        "mixed_blocks": int(mixed_blocks),
        "selected_items": int(len(output)),
        "selected_ai": int(output[EXPOSURE_GROUP_COL].eq("AI").sum()),
        "selected_non_ai": int(output[EXPOSURE_GROUP_COL].eq("non_AI").sum()),
        "block_columns": block_columns,
        "max_per_group_per_block": max_per_group_per_block,
        "seed": int(seed),
        "drop_missing_blocks": bool(drop_missing_blocks),
    }
    return output, metadata


==> anc/code/src/generic_llm_pipeline/status.py <==
"""Collect per-model pipeline progress and parse-status summaries."""

from __future__ import annotations

import json
from pathlib import Path
from typing import Any

import pandas as pd

from .config import stage_models
from .runner import output_dir


def collect_status(config: dict[str, Any]) -> pd.DataFrame:
    rows: list[dict[str, Any]] = []

    for stage_name in ("classification", "prediction"):
        if stage_name not in config:
            continue
        if not config[stage_name].get("enabled", True):
            continue

        for alias in stage_models(config, stage_name):
            run_dir = output_dir(config, stage_name, alias)
            summary_path = run_dir / "summary.json"
            if summary_path.exists():
                summary = json.loads(
                    summary_path.read_text(encoding="utf-8")
                )
                rows.append(
                    {
                        "stage": stage_name,
                        "model_alias": alias,
                        "status": (
                            "complete"
                            if summary["completed_rows"]
                            == summary["input_rows"]
                            else "partial"
                        ),
                        "completed": summary["completed_rows"],
                        "input_rows": summary["input_rows"],
                        "parse_rate": summary["parse_rate"],
                        "run_dir": str(run_dir),
                    }
                )
            else:
                rows.append(
                    {
                        "stage": stage_name,
                        "model_alias": alias,
                        "status": "not_started",
                        "completed": 0,
                        "input_rows": None,
                        "parse_rate": None,
                        "run_dir": str(run_dir),
                    }
                )

    return pd.DataFrame(rows)



==> anc/code/src/generic_llm_pipeline/utils.py <==
"""Provide hashing, serialization, atomic-write, and JSONL utility functions."""

from __future__ import annotations

import hashlib
import json
import os
import re
import tempfile
from datetime import datetime, timezone
from pathlib import Path
from typing import Any, Iterable


def utc_now_iso() -> str:
    return datetime.now(timezone.utc).isoformat()


def canonical_json(value: Any) -> str:
    return json.dumps(
        value,
        ensure_ascii=False,
        sort_keys=True,
        separators=(",", ":"),
        default=str,
    )


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def sha256_file(path: Path, chunk_size: int = 1024 * 1024) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        while chunk := handle.read(chunk_size):
            digest.update(chunk)
    return digest.hexdigest()


def sha256_object(value: Any) -> str:
    return sha256_bytes(canonical_json(value).encode("utf-8"))


def slugify(value: str) -> str:
    value = re.sub(r"[^A-Za-z0-9._-]+", "_", value.strip())
    value = re.sub(r"_+", "_", value).strip("_.")
    if not value:
        raise ValueError("Cannot create a slug from an empty value.")
    return value


def atomic_write_text(path: Path, text: str) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    fd, temporary = tempfile.mkstemp(
        prefix=f".{path.name}.",
        suffix=".tmp",
        dir=path.parent,
        text=True,
    )
    tmp_path = Path(temporary)
    try:
        with os.fdopen(fd, "w", encoding="utf-8") as handle:
            handle.write(text)
            handle.flush()
            os.fsync(handle.fileno())
        tmp_path.replace(path)
    finally:
        tmp_path.unlink(missing_ok=True)


def atomic_write_json(path: Path, value: Any) -> None:
    atomic_write_text(
        path,
        json.dumps(value, indent=2, ensure_ascii=False, default=str) + "\n",
    )


def append_jsonl(path: Path, rows: Iterable[dict[str, Any]]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("a", encoding="utf-8") as handle:
        for row in rows:
            handle.write(json.dumps(row, ensure_ascii=False, default=str) + "\n")
        handle.flush()
        os.fsync(handle.fileno())


def read_jsonl_latest(
    path: Path,
    *,
    key: str,
) -> dict[str, dict[str, Any]]:
    latest: dict[str, dict[str, Any]] = {}
    if not path.exists():
        return latest

    with path.open("r", encoding="utf-8") as handle:
        for line_number, line in enumerate(handle, start=1):
            if not line.strip():
                continue
            try:
                row = json.loads(line)
            except json.JSONDecodeError as exc:
                raise ValueError(
                    f"Invalid JSONL at {path}:{line_number}: {exc}"
                ) from exc
            if key not in row:
                raise ValueError(
                    f"JSONL row at {path}:{line_number} is missing {key!r}."
                )
            latest[str(row[key])] = row
    return latest



==> anc/code/templates/h1b_salary_system.txt <==
You are a salary estimation assistant for H1B job applications. Follow the requested output format exactly.


==> anc/code/templates/h1b_salary_user.jinja <==
Given the following full-time H-1B job details for fiscal year {{ SOURCE_FISCAL_YEAR }}:
- Job Title: {{ JOB_TITLE }}
- SOC Code: {{ SOC_CODE }}
- SOC Title: {{ SOC_TITLE }}
- Location: {{ WORKSITE_CITY }}, {{ WORKSITE_STATE }}
- NAICS Code: {{ NAICS_CODE }}
- Number of Positions: {{ TOTAL_WORKER_POSITIONS }}

Estimate the yearly salary in USD for this position.
Return only the integer amount, nothing else.


==> anc/code/templates/h1b_title_ai_system.txt <==
You score how confidently a job title intentionally indicates AI/ML-specific work.

Return exactly one integer from 0 to 100.

Use 100 when the title clearly and explicitly denotes AI, machine learning, large-language-model, or closely equivalent work. Use 0 when the title clearly does not.

Treat the following as clear AI/ML indicators when they occur as whole words or phrases rather than accidental substrings: AI, A.I., Artificial Intelligence, ML, Machine Learning, Deep Learning, DL, Neural Network or Neural Networks, LLM or Large Language Model, Generative AI, GenAI, Foundation Model, MLOps, and AIOps. Clear role names also include Prompt Engineer or Prompt Engineering, Chatbot Developer or Engineer, and Conversational AI Engineer.

Do not treat accidental matches as AI, such as "first aid" containing the letters "ai". Do not treat Business Intelligence or other non-AI meanings of "intelligence" as AI. Data Engineer, Data Scientist, and Data Analyst alone are not AI-specific, but become AI-specific when the title explicitly includes an AI/ML indicator.

Use intermediate scores only for genuine ambiguity. Return only the integer.


==> anc/code/templates/h1b_title_ai_user.jinja <==
Job title: {{ JOB_TITLE }}

Return only one integer from 0 to 100.


==> anc/code/templates/ipeds_completions_system.txt <==
You are a numerical forecasting system. Estimate the requested count from the supplied structured information. Follow the output format exactly and do not explain your answer.


==> anc/code/templates/ipeds_completions_user.jinja <==
Estimate how many awards or degrees were conferred in the following academic program and credential level at this institution during the stated academic year.

Academic year: {{ ACADEMIC_YEAR }}
Program: {{ CIP_TITLE }}
Program description: {{ CIP_DESCRIPTION }}
Credential or award level: {{ AWARD_LEVEL }}
Institution control: {{ CONTROL_LABEL }}
Institution sector: {{ SECTOR_LABEL }}
Institution size: {{ INSTITUTION_SIZE }}
State: {{ STABBR }}
Region: {{ REGION }}
Previous-year awards in this same program and award level: {{ PRIOR_YEAR_COMPLETIONS }}
Previous-year record observed: {{ HAS_PRIOR_YEAR_RECORD }}

Return exactly one non-negative integer.
Do not use words, commas, ranges, labels, or explanations.


==> anc/code/templates/recommendation_ranked_list_system.txt <==
Answer the user's recommendation question directly.

Return exactly five recommendations as a numbered list from 1 to 5, ordered
from strongest to weakest. Put one recommendation on each line. Do not add a
preamble, explanations, caveats, headings, or any text after item 5.


==> anc/code/templates/recommendation_ranked_list_user.jinja <==
{{ PROMPT_TEXT }}


==> anc/code/tests/test_salary_publication_contract.py <==
"""Small CPU-only regression tests for the published salary experiment contract."""
from __future__ import annotations

import hashlib
import tempfile
import unittest
from pathlib import Path

import numpy as np
import pandas as pd
import yaml

from scripts.build_h1b_salary_inputs import build_inputs, PIPELINE_SOURCE_COLUMNS
from scripts.build_h1b_salary_title_crossover import build_crossover
from scripts.analyze_h1b_salary_title_crossover import (
    build_context_effects, build_pair_effects, bootstrap_pair_summary,
)
from scripts.make_figures import load_salary_figure_data, MODEL_ALIASES

ROOT = Path(__file__).resolve().parents[1]


class SalaryPublicationContract(unittest.TestCase):
    def test_preprocessing_retains_frozen_eligibility_and_parses_benchmark(self):
        row = {name: "NA" for name in PIPELINE_SOURCE_COLUMNS}
        row.update(
            ROW_ID="case1", CASE_NUMBER="A0001", CASE_STATUS="Certified",
            VISA_CLASS="H-1B", JOB_TITLE="AI Engineer", SOC_CODE="15-1252",
            SOC_TITLE="Software Developers", FULL_TIME_POSITION="Y",
            TOTAL_WORKER_POSITIONS="1", WORKSITE_CITY="Boston",
            WORKSITE_STATE="MA", NAICS_CODE="541511", PW_WAGE_LEVEL="II",
            PW_UNIT_OF_PAY="Year", WAGE_UNIT_OF_PAY="Year",
            PREVAILING_WAGE="$121,500", WAGE_RATE_OF_PAY_FROM="150,000",
            WAGE_RATE_OF_PAY_TO="",
        )
        second = dict(row, ROW_ID="case2", CASE_NUMBER="A0002",
                      JOB_TITLE="General Engineer", PREVAILING_WAGE="120,000")
        invalid = dict(row, ROW_ID="case3", CASE_NUMBER="A0003",
                       CASE_STATUS="Withdrawn", PREVAILING_WAGE="unavailable")
        with tempfile.TemporaryDirectory() as temp:
            base = Path(temp)
            source = base / "LCA_Disclosure_Data_FY2024_Q4.csv"
            pd.DataFrame([row, second, invalid]).to_csv(source, index=False)
            manifest = build_inputs(source, base / "output")
            retained = pd.read_csv(base / "output" / "h1b_hygiene_ready.csv")
            self.assertEqual(list(retained.ROW_ID), ["case1", "case2"])
            np.testing.assert_allclose(
                retained.PREVAILING_ANNUAL_WAGE_USD.to_numpy(), [121500, 120000]
            )
            self.assertEqual(list(retained.ACTUAL_ANNUAL_SALARY_USD), [150000, 150000])
            self.assertEqual(manifest["point_salary_rows_retained"], 2)
            self.assertEqual(manifest["salary_source_column"], "WAGE_RATE_OF_PAY_FROM")
            self.assertEqual(manifest["analysis_benchmark_source_column"], "PREVAILING_WAGE")

    def test_prompts_generation_settings_and_metrics(self):
        for config_name in ("h1b_salary_prediction", "h1b_salary_prediction_log_ratio"):
            conf = yaml.safe_load((ROOT / "configs" / f"{config_name}.yaml").read_text())
            self.assertEqual(conf["analysis"]["actual_column"], "PREVAILING_ANNUAL_WAGE_USD")
            self.assertEqual(conf["prediction"]["prompt_version"], "h1b_annual_salary_v2_fiscal_year")
            self.assertEqual(conf["prediction"]["generation"],
                             {"temperature": 0, "top_p": 1, "max_tokens": 16, "stop": None})
            self.assertNotIn("PREVAILING_ANNUAL_WAGE_USD", conf["prediction"]["carry_columns"])
            self.assertEqual(len(conf["prediction"]["models"]), 7)
            self.assertEqual([spec["name"] for spec in conf["analysis"]["specifications"]],
                             ["model_fixed_effects", "block_and_model_fixed_effects",
                              "block_and_model_fixed_effects_block_clustered"])
        title = yaml.safe_load((ROOT / "configs/h1b_salary_title_crossover.yaml").read_text())
        self.assertEqual(title["prediction"]["prompt_version"], "h1b_salary_title_crossover_v1")
        for template in ("h1b_salary_user.jinja", "h1b_salary_system.txt"):
            content = (ROOT / "templates" / template).read_text()
            self.assertNotIn("PREVAILING_WAGE", content)
            self.assertNotIn("ACTUAL_ANNUAL_SALARY_USD", content)

    def test_title_swap_reuses_context_and_changes_only_matched_premium(self):
        rows=[]
        for is_ai in (0,1):
            rows.append(dict(
                ROW_ID=str(is_ai),BLOCK_ID="2024||X",JOB_TITLE="AI Engineer" if is_ai else "Engineer",
                SOURCE_FISCAL_YEAR="2024",SOC_CODE="15-1252",SOC_TITLE="Engineering",
                WORKSITE_CITY="Boston",WORKSITE_STATE="MA",NAICS_CODE="541511",
                TOTAL_WORKER_POSITIONS=1,IS_AI=is_ai,AI_CONFIDENCE_SCORE=float(is_ai),
                ACTUAL_ANNUAL_SALARY_USD=150000 * (1.0761557 if is_ai else 1),
                PREVAILING_ANNUAL_WAGE_USD=120000 * (1.02656372 if is_ai else 1),
            ))
        source=pd.DataFrame(rows)
        changed,pairs=build_crossover(source,expected_pairs=1)
        self.assertEqual((len(changed),len(pairs)),(4,1))
        self.assertTrue(changed.groupby("BASE_CONTEXT_ID")[[
            "PREVAILING_ANNUAL_WAGE_USD", "ACTUAL_ANNUAL_SALARY_USD"
        ]].nunique().eq(1).all().all())
        frames=[]
        for model in range(11):
            frame=changed.copy()
            frame["MODEL_ALIAS"]=f"test_{model}"
            frame["MODEL_ID"]=frame["MODEL_ALIAS"]
            frame["MODEL_FAMILY"]="open_weight" if model < 7 else "closed"
            frame["predicted_annual_salary_usd"]=(140000+model*100)*np.where(
                frame.ASSIGNED_TITLE_IS_AI.eq(1),1.1017389489858,1.0)
            frames.append(frame)
        contexts=build_context_effects(pd.concat(frames,ignore_index=True))
        effects=build_pair_effects(contexts)
        self.assertEqual(len(effects),11)
        self.assertAlmostEqual(float(effects.LOG_PREDICTION_EFFECT.mean()),
                               np.log(1.1017389489858),places=11)
        self.assertAlmostEqual(float(effects.OBSERVED_LOG_SALARY_PREMIUM.mean()),
                               np.log(1.02656372),places=11)
        result=bootstrap_pair_summary(effects,reps=500,seed=20260725)
        self.assertAlmostEqual(result["predicted_increase_pct"],10.17389489858,places=8)
        self.assertAlmostEqual(result["observed_premium_pct"],2.656372,places=5)
        self.assertAlmostEqual(result["multiplicative_excess_pct"],
                               100*(1.1017389489858/1.02656372-1),places=8)

    def test_figure_loader_uses_analysis_csv_not_embedded_coefficients(self):
        with tempfile.TemporaryDirectory() as temp:
            base=Path(temp);salary=base/'salary';title=base/'title'
            salary.mkdir();title.mkdir()
            pd.DataFrame([dict(specification="block_and_model_fixed_effects_block_clustered",
                               status="ok",nobs=22044,n_clusters=655,
                               coefficient_ai=7.522207,ci95_low=6.23655,ci95_high=8.807863)]).to_csv(
                salary/'regression_results.csv',index=False)
            pd.DataFrame([
                dict(model_alias=alias,specification="model_block_fixed_effects",status="ok",
                     coefficient_ai=i+1,ci95_low=i+.5,ci95_high=i+1.5)
                for i,alias in enumerate(MODEL_ALIASES)
            ]).to_csv(salary/'per_model_regression_results.csv',index=False)
            pd.DataFrame([dict(model_group="all_models",n_title_pairs=495,n_models=11,
                               multiplicative_excess_pct=7.322997)]).to_csv(
                title/'group_pair_bootstrap.csv',index=False)
            figure=load_salary_figure_data(salary,title)
            self.assertAlmostEqual(figure.pooled.effect,7.522207)
            self.assertAlmostEqual(figure.models["deepseek_v4_flash"].effect,3)
            self.assertAlmostEqual(figure.title_excess_pct,7.322997)


if __name__ == "__main__":
    unittest.main()

